Radial Oscillations of Viscous Stars

Oscillation modes of neutron stars, a key target for third-generation gravitational wave detectors, encode key information about their constituent nuclear matter. In this work, we study the effect of viscosity on oscillations of cold, polytropic, spherically symmetric neutron stars. We focus on purely radial oscillations and work perturbatively to linear order within two hydrodynamic frameworks: the acausal covariant generalization of the Navier-Stokes equations proposed by Eckart, and the causal generalization formulated by Bemfica, Disconzi, Noronha, and Kovtun (BDNK). We find that viscosity damps the radial modes on millisecond timescales and induces fractional shifts in the oscillation frequency which increase both with the compactness and viscosity of the star, reaching up to the percent level for the fundamental mode with bulk viscosities $\zeta\sim10^{30}\mathrm{g}/\mathrm{cm}/\mathrm{s}$. For more viscous stars, the oscillation frequency decreases, becoming zero (i.e., an overdamped mode) for $\zeta\gtrsim10^{31}\mathrm{g}/\mathrm{cm}/\mathrm{s}$. We also study the linear threshold of gravitational collapse. Consistent with recent analytic results in the zero heat conductivity limit, we find that viscosity in Eckart theory cannot stabilize an unstable inviscid star. We provide numerical evidence that viscosity in BDNK theory is similarly unable to prevent gravitational collapse, but it slightly modifies the threshold of collapse. Overall, our results advance our understanding of the impact of viscosity on the oscillation modes of neutron stars, a key component of viscous asteroseismology with next-generation gravitational wave detectors.

==> nb/BDNK.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     29576,        793]
NotebookOptionsPosition[     28066,        760]
NotebookOutlinePosition[     28458,        776]
CellTagsIndexPosition[     28415,        773]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Load constrained BDNK system from file.", "Text",
 CellChangeTimes->{{3.983328420862137*^9, 3.983328444736305*^9}, 
   3.9833286900904293`*^9},ExpressionUUID->"38c3578b-470f-4de5-a6d8-\
986bb100a91e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Quit", "[", "]"}], ";"}]], "Input",
 CellLabel->
  "In[353]:=",ExpressionUUID->"b127fbd0-29b0-4600-8591-2a91ed811e11"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "@", 
   RowBox[{"NotebookDirectory", "[", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.960433464386602*^9, 3.9604334764172497`*^9}, 
   3.9833286935378723`*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"52972a24-c425-43b4-a3d4-0da6771f6be4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"BDNKEqs", "=", 
   RowBox[{"Get", "[", "\"\<BDNKEqs.m\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BDNKCoeffs", "=", 
   RowBox[{"Get", "[", "\"\<BDNKCoefficients.m\>\"", "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.983328303832543*^9, 3.9833283075419617`*^9}, {
  3.983328340076581*^9, 3.983328356404381*^9}, {3.983328389313334*^9, 
  3.983328390646735*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"02e812b8-8cd0-4998-96d7-4e0e8aeea965"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LeafCount", "[", "BDNKCoeffs", "]"}]], "Input",
 CellChangeTimes->{3.983328410691392*^9},
 CellLabel->"In[4]:=",ExpressionUUID->"52ef193d-78d4-4c00-8299-989003727e92"],

Cell[BoxData["32637"], "Output",
 CellChangeTimes->{3.983328632102064*^9, 3.983328699794751*^9, 
  3.9833287423311768`*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"362e6bc4-46ce-4d84-afdb-ff72b18e8593"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Print", "[", 
  RowBox[{"BDNKEqs", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"BDNKEqs", "[", 
   RowBox[{"[", "2", "]"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"BDNKEqs", "[", 
   RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.983328642840126*^9, 3.983328658379208*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"909ac292-098c-4967-8bad-23142eee85dc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"A1", " ", 
   RowBox[{"\[Delta]u", "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
  RowBox[{"A7", " ", 
   RowBox[{"\[Delta]\[CurlyEpsilon]", "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
  RowBox[{"A13", " ", 
   RowBox[{"\[Delta]\[Lambda]", "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
  RowBox[{"A2", " ", 
   RowBox[{
    SuperscriptBox["\[Delta]u", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
  RowBox[{"A8", " ", 
   RowBox[{
    SuperscriptBox["\[Delta]\[CurlyEpsilon]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
  RowBox[{"A14", " ", 
   RowBox[{
    SuperscriptBox["\[Delta]\[Lambda]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
  RowBox[{"A3", " ", 
   RowBox[{
    SuperscriptBox["\[Delta]u", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "2"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
  RowBox[{"A9", " ", 
   RowBox[{
    SuperscriptBox["\[Delta]\[CurlyEpsilon]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "2"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
  RowBox[{"A4", " ", 
   RowBox[{
    SuperscriptBox["\[Delta]u", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
  RowBox[{"A10", " ", 
   RowBox[{
    SuperscriptBox["\[Delta]\[CurlyEpsilon]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
  RowBox[{"A5", " ", 
   RowBox[{
    SuperscriptBox["\[Delta]u", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
  RowBox[{"A11", " ", 
   RowBox[{
    SuperscriptBox["\[Delta]\[CurlyEpsilon]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
  RowBox[{"A6", " ", 
   RowBox[{
    SuperscriptBox["\[Delta]u", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"2", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
  RowBox[{"A12", " ", 
   RowBox[{
    SuperscriptBox["\[Delta]\[CurlyEpsilon]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"2", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}]}]], "Print",
 CellChangeTimes->{{3.983328651026312*^9, 3.983328663153839*^9}, 
   3.9833287005364027`*^9, 3.9833287483348093`*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"be5d0d99-5315-40ed-b87d-b087a399af89"],

Cell[BoxData[
 RowBox[{
  RowBox[{"B1", " ", 
   RowBox[{"\[Delta]u", "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
  RowBox[{"B7", " ", 
   RowBox[{"\[Delta]\[CurlyEpsilon]", "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
  RowBox[{"B13", " ", 
   RowBox[{"\[Delta]\[Lambda]", "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
  RowBox[{"B2", " ", 
   RowBox[{
    SuperscriptBox["\[Delta]u", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
  RowBox[{"B8", " ", 
   RowBox[{
    SuperscriptBox["\[Delta]\[CurlyEpsilon]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
  RowBox[{"B14", " ", 
   RowBox[{
    SuperscriptBox["\[Delta]\[Lambda]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
  RowBox[{"B3", " ", 
   RowBox[{
    SuperscriptBox["\[Delta]u", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "2"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
  RowBox[{"B9", " ", 
   RowBox[{
    SuperscriptBox["\[Delta]\[CurlyEpsilon]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "2"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
  RowBox[{"B4", " ", 
   RowBox[{
    SuperscriptBox["\[Delta]u", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
  RowBox[{"B10", " ", 
   RowBox[{
    SuperscriptBox["\[Delta]\[CurlyEpsilon]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
  RowBox[{"B5", " ", 
   RowBox[{
    SuperscriptBox["\[Delta]u", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
  RowBox[{"B11", " ", 
   RowBox[{
    SuperscriptBox["\[Delta]\[CurlyEpsilon]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
  RowBox[{"B6", " ", 
   RowBox[{
    SuperscriptBox["\[Delta]u", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"2", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
  RowBox[{"B12", " ", 
   RowBox[{
    SuperscriptBox["\[Delta]\[CurlyEpsilon]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"2", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}]}]], "Print",
 CellChangeTimes->{{3.983328651026312*^9, 3.983328663153839*^9}, 
   3.9833287005364027`*^9, 3.9833287483863707`*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"83926e54-c6f5-4680-95a9-ad53357cb6a4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"C1", " ", 
   RowBox[{"\[Delta]u", "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
  RowBox[{"C4", " ", 
   RowBox[{"\[Delta]\[CurlyEpsilon]", "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
  RowBox[{"C7", " ", 
   RowBox[{"\[Delta]\[Lambda]", "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
  RowBox[{"C2", " ", 
   RowBox[{
    SuperscriptBox["\[Delta]u", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
  RowBox[{"C5", " ", 
   RowBox[{
    SuperscriptBox["\[Delta]\[CurlyEpsilon]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
  RowBox[{"C8", " ", 
   RowBox[{
    SuperscriptBox["\[Delta]\[Lambda]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "1"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
  RowBox[{"C3", " ", 
   RowBox[{
    SuperscriptBox["\[Delta]u", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}], "+", 
  RowBox[{"C6", " ", 
   RowBox[{
    SuperscriptBox["\[Delta]\[CurlyEpsilon]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"t", ",", "r"}], "]"}]}]}]], "Print",
 CellChangeTimes->{{3.983328651026312*^9, 3.983328663153839*^9}, 
   3.9833287005364027`*^9, 3.983328748435398*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"50912d0c-d5ed-4f44-9fea-8e6e86250705"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["BDNKCoeffs"], "Input",
 CellLabel->"In[8]:=",ExpressionUUID->"f5db85e2-5a25-42be-918a-749863019043"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{"A1", "\[Rule]", 
           FractionBox[
            RowBox[{"4", " ", 
              TemplateBox[{"6"}, "OutputSizeLimit`Skeleton"], " ", 
              RowBox[{"(", 
                RowBox[{
                  RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox[
                    RowBox[{"m0", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    OverscriptBox["\[Zeta]", "^"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    SubscriptBox["\[Tau]", "P"]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SubscriptBox["c", "s"], "[", "r", "]"}], "2"]}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SubscriptBox["\[Tau]", "P"]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SubscriptBox["c", "s"], "[", "r", "]"}], "4"]}], "+", 
                    RowBox[{"2", " ", "r", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SubscriptBox["\[Tau]", "P"]}], ")"}], " ", 
                    RowBox[{
                    SubscriptBox["c", "s"], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["c", "s"], "\[Prime]", MultilineFunction -> 
                    None], "[", "r", "]"}]}]}], ")"}]}], "+", 
                    RowBox[{"4", " ", 
                    OverscriptBox["\[Eta]", "^"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "10"}], "+", 
                    SubscriptBox["\[Tau]", "P"]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SubscriptBox["c", "s"], "[", "r", "]"}], "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "23"}], "+", 
                    RowBox[{"5", " ", 
                    SubscriptBox["\[Tau]", "P"]}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SubscriptBox["c", "s"], "[", "r", "]"}], "4"]}], "+", 
                    RowBox[{"2", " ", "r", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SubscriptBox["\[Tau]", "P"]}], ")"}], " ", 
                    RowBox[{
                    SubscriptBox["c", "s"], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["c", "s"], "\[Prime]", MultilineFunction -> 
                    None], "[", "r", "]"}]}], "-", 
                    RowBox[{"12", " ", "r", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SubscriptBox["c", "s"], "[", "r", "]"}], "3"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["c", "s"], "\[Prime]", MultilineFunction -> 
                    None], "[", "r", "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
                  TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "-", 
                  RowBox[{"2", " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    OverscriptBox["\[Eta]", "^"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"16", " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    SuperscriptBox["r", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"p0", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SubscriptBox["\[Tau]", "\[CurlyEpsilon]"], "-", 
                    SuperscriptBox[
                    RowBox[{
                    SubscriptBox["c", "s"], "[", "r", "]"}], "2"]}], ")"}]}], 
                    "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{
                    SubscriptBox["c", "s"], "[", "r", "]"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    SubscriptBox["\[Tau]", "\[CurlyEpsilon]"]}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"\[CurlyEpsilon]0", "[", "r", "]"}]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"2", " ", 
                    TemplateBox[{"4"}, "OutputSizeLimit`Skeleton"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]}], ")"}]}],
                     "-", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["c", "s"], "[", "r", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]}], ")"}], 
                    " ", 
                    RowBox[{
                    SubscriptBox["c", "s"], "[", "r", "]"}]}], "+", 
                    RowBox[{"r", " ", 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"p0", "[", "r", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["\[Tau]", "\[CurlyEpsilon]"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[Pi]", " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"\[CurlyEpsilon]0", "[", "r", "]"}]}]}], ")"}], 
                    " ", 
                    SuperscriptBox[
                    RowBox[{
                    SubscriptBox["c", "s"], "[", "r", "]"}], "2"]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["c", "s"], "[", "r", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    SubscriptBox["\[Tau]", "P"], "+", 
                    RowBox[{"4", " ", "\[Pi]", " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"\[CurlyEpsilon]0", "[", "r", "]"}]}]}], ")"}], 
                    " ", 
                    RowBox[{
                    SubscriptBox["c", "s"], "[", "r", "]"}]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SubscriptBox["c", "s"], "[", "r", "]"}], "3"]}], "-", 
                    RowBox[{"2", " ", "r", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SubscriptBox["\[Tau]", "P"]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["c", "s"], "\[Prime]", MultilineFunction -> 
                    None], "[", "r", "]"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
                     "+", 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]}], 
                    ")"}]}]}], ")"}]}], 
            RowBox[{"9", " ", "r", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                 RowBox[{"r", "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"m0", "[", "r", "]"}]}]}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{
                 SubscriptBox["c", "s"], "[", "r", "]"}], "2"]}]]}], ",", 
         RowBox[{"A2", "\[Rule]", 
           RowBox[{"-", 
             FractionBox[
              RowBox[{"4", " ", 
                TemplateBox[{"6"}, "OutputSizeLimit`Skeleton"], " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"3", " ", "r", " ", 
                    OverscriptBox["\[Zeta]", "^"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", "\[Pi]", " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"p0", "[", "r", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["\[Tau]", "P"], "-", 
                    RowBox[{"2", " ", 
                    SubscriptBox["\[Tau]", "\[CurlyEpsilon]"]}]}], ")"}]}], 
                    "-", 
                    SubscriptBox["\[Tau]", "\[CurlyEpsilon]"], "+", 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]}], ")"}]}],
                     "+", 
                    TemplateBox[{"2"}, "OutputSizeLimit`Skeleton"], "+", 
                    RowBox[{"4", " ", 
                    TemplateBox[{"2"}, "OutputSizeLimit`Skeleton"], " ", 
                    RowBox[{"(", 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ")"}]}]}],
                   ")"}]}], 
              RowBox[{"9", " ", 
                RowBox[{"(", 
                  RowBox[{"r", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"m0", "[", "r", "]"}]}]}], ")"}]}]]}]}], ",", 
         RowBox[{"A3", "\[Rule]", 
           RowBox[{
             FractionBox["4", "9"], " ", 
             TemplateBox[{"8"}, "OutputSizeLimit`Skeleton"], " ", 
             SuperscriptBox[
              TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "2"]}]}], ",", 
         TemplateBox[{"30"}, "OutputSizeLimit`Skeleton"], ",", 
         RowBox[{"C6", "\[Rule]", 
           TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]}], ",", 
         RowBox[{"C7", "\[Rule]", 
           FractionBox[
            RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               FractionBox[
                TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "2"]], " ", 
              RowBox[{"(", 
                TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ")"}]}], 
            RowBox[{"4", " ", "\[Pi]", " ", 
              RowBox[{"(", 
                RowBox[{
                  RowBox[{"p0", "[", "r", "]"}], "+", 
                  RowBox[{"\[CurlyEpsilon]0", "[", "r", "]"}]}], ")"}]}]]}], 
         ",", 
         RowBox[{"C8", "\[Rule]", 
           FractionBox[
            RowBox[{"3", " ", 
              TemplateBox[{"2"}, "OutputSizeLimit`Skeleton"], " ", 
              RowBox[{"(", 
                RowBox[{
                  FractionBox[
                   RowBox[{"r", "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"m0", "[", "r", "]"}]}]}], 
                   SuperscriptBox["r", "2"]], "+", 
                  RowBox[{
                    FractionBox["16", "9"], " ", 
                    SuperscriptBox["L", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", "r", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    OverscriptBox["\[Zeta]", "^"]}], "+", 
                    RowBox[{"4", " ", 
                    OverscriptBox["\[Eta]", "^"]}]}], ")"}], "2"], " ", 
                    RowBox[{"p0", "[", "r", "]"}], " ", 
                    SubscriptBox["\[Tau]", "P"], " ", 
                    SubscriptBox["\[Tau]", "Q"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"p0", "[", "r", "]"}], "+", 
                    RowBox[{"\[CurlyEpsilon]0", "[", "r", "]"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SubscriptBox["c", "s"], "[", "r", "]"}], "2"]}], "+", 
                  RowBox[{
                    FractionBox["16", "9"], " ", 
                    SuperscriptBox["L", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", "r", " ", 
                    TemplateBox[{"2"}, "OutputSizeLimit`Skeleton"], " ", 
                    SubscriptBox["\[Tau]", "Q"], " ", 
                    RowBox[{"\[CurlyEpsilon]0", "[", "r", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"p0", "[", "r", "]"}], "+", 
                    RowBox[{"\[CurlyEpsilon]0", "[", "r", "]"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SubscriptBox["c", "s"], "[", "r", "]"}], "2"]}], "-", 
                  RowBox[{
                    FractionBox["16", "3"], " ", 
                    SuperscriptBox["L", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", "r", " ", 
                    OverscriptBox["\[Zeta]", "^"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    OverscriptBox["\[Zeta]", "^"]}], "+", 
                    RowBox[{"4", " ", 
                    OverscriptBox["\[Eta]", "^"]}]}], ")"}], " ", 
                    SubscriptBox["\[Tau]", "Q"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"p0", "[", "r", "]"}], "+", 
                    RowBox[{"\[CurlyEpsilon]0", "[", "r", "]"}]}], ")"}], 
                    "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SubscriptBox["c", "s"], "[", "r", "]"}], "2"]}], "-", 
                  RowBox[{
                    FractionBox["64", "9"], " ", 
                    SuperscriptBox["L", "2"], " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", "r", " ", 
                    OverscriptBox["\[Eta]", "^"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    OverscriptBox["\[Zeta]", "^"]}], "+", 
                    RowBox[{"4", " ", 
                    OverscriptBox["\[Eta]", "^"]}]}], ")"}], " ", 
                    SubscriptBox["\[Tau]", "Q"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"p0", "[", "r", "]"}], "+", 
                    RowBox[{"\[CurlyEpsilon]0", "[", "r", "]"}]}], ")"}], 
                    "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SubscriptBox["c", "s"], "[", "r", "]"}], "2"]}]}], 
                ")"}]}], 
            RowBox[{"4", " ", "L", " ", "\[Pi]", " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
                RowBox[{
                  RowBox[{"3", " ", 
                    OverscriptBox["\[Zeta]", "^"]}], "+", 
                  RowBox[{"4", " ", 
                    OverscriptBox["\[Eta]", "^"]}]}], ")"}], " ", 
              SubscriptBox["\[Tau]", "\[CurlyEpsilon]"], " ", 
              RowBox[{"(", 
                RowBox[{
                  RowBox[{"p0", "[", "r", "]"}], "+", 
                  RowBox[{"\[CurlyEpsilon]0", "[", "r", "]"}]}], ")"}]}]]}]}],
        "}"}], Short[#, 8]& ], "line" -> 8, "sessionID" -> 
   24106702236640780308, "byteCount" -> 983136, "size" -> 8, "stored" -> 
   False, "expr" -> Missing["NotStored"], "wrap" -> OutputSizeLimit`Defer, 
   "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{{3.9833286742572813`*^9, 3.9833287017491198`*^9}, 
   3.983328748616085*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"762e4442-db4b-43b2-8a61-6d4b195d4502"]
}, Open  ]]
},
WindowSize->{1440, 789},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"14.1 for Mac OS X x86 (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"ded48cdd-dcdc-4ccf-a132-29632e2dec0b"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 206, 3, 33, "Text",ExpressionUUID->"38c3578b-470f-4de5-a6d8-986bb100a91e"],
Cell[763, 25, 153, 4, 29, "Input",ExpressionUUID->"b127fbd0-29b0-4600-8591-2a91ed811e11"],
Cell[919, 31, 292, 6, 29, "Input",ExpressionUUID->"52972a24-c425-43b4-a3d4-0da6771f6be4"],
Cell[1214, 39, 504, 12, 49, "Input",ExpressionUUID->"02e812b8-8cd0-4998-96d7-4e0e8aeea965"],
Cell[CellGroupData[{
Cell[1743, 55, 191, 3, 29, "Input",ExpressionUUID->"52ef193d-78d4-4c00-8299-989003727e92"],
Cell[1937, 60, 201, 3, 33, "Output",ExpressionUUID->"362e6bc4-46ce-4d84-afdb-ff72b18e8593"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2175, 68, 496, 11, 70, "Input",ExpressionUUID->"909ac292-098c-4967-8bad-23142eee85dc"],
Cell[CellGroupData[{
Cell[2696, 83, 3273, 114, 41, "Print",ExpressionUUID->"be5d0d99-5315-40ed-b87d-b087a399af89"],
Cell[5972, 199, 3273, 114, 41, "Print",ExpressionUUID->"83926e54-c6f5-4680-95a9-ad53357cb6a4"],
Cell[9248, 315, 1790, 60, 23, "Print",ExpressionUUID->"50912d0c-d5ed-4f44-9fea-8e6e86250705"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[11087, 381, 114, 1, 29, "Input",ExpressionUUID->"f5db85e2-5a25-42be-918a-749863019043"],
Cell[11204, 384, 16846, 373, 291, "Output",ExpressionUUID->"762e4442-db4b-43b2-8a61-6d4b195d4502"]
}, Open  ]]
}
]
*)



==> nb/BDNKCoefficients.m <==
{A1 -> (4*L^2*Pi*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
    Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])^2*
    (-2*m0[r]^2*(3*OverHat[\[Zeta]]*(-1 + (-4 + Subscript[\[Tau], P])*
          Subscript[c, s][r]^2 + 5*(-1 + Subscript[\[Tau], P])*
          Subscript[c, s][r]^4 + 2*r*(-1 + Subscript[\[Tau], P])*
          Subscript[c, s][r]*Derivative[1][Subscript[c, s]][r]) + 
       4*OverHat[\[Eta]]*(-1 + (-10 + Subscript[\[Tau], P])*
          Subscript[c, s][r]^2 + (-23 + 5*Subscript[\[Tau], P])*
          Subscript[c, s][r]^4 + 2*r*(-1 + Subscript[\[Tau], P])*
          Subscript[c, s][r]*Derivative[1][Subscript[c, s]][r] - 
         12*r*Subscript[c, s][r]^3*Derivative[1][Subscript[c, s]][r])) - 
     r*m0[r]*(3*OverHat[\[Zeta]]*(Subscript[\[Tau], \[CurlyEpsilon]]*
          (1 + 5*Subscript[c, s][r]^2) + Subscript[c, s][r]*
          (-((-2 - 8*Pi*r^2*\[CurlyEpsilon]0[r] + Subscript[\[Tau], P]*(1 + 
                8*Pi*r^2*\[CurlyEpsilon]0[r]))*Subscript[c, s][r]) - 
           (-1 + Subscript[\[Tau], P])*(5 + 24*Pi*r^2*\[CurlyEpsilon]0[r])*
            Subscript[c, s][r]^3 - 2*r*(-1 + Subscript[\[Tau], P])*
            Derivative[1][Subscript[c, s]][r]) + 8*Pi*r^2*p0[r]*
          (-2 - (5 + 2*Subscript[\[Tau], P])*Subscript[c, s][r]^2 + 
           Subscript[\[Tau], \[CurlyEpsilon]]*(1 + 5*Subscript[c, s][r]^2) + 
           2*r*(-1 + Subscript[\[Tau], P])*Subscript[c, s][r]*
            Derivative[1][Subscript[c, s]][r])) + 4*OverHat[\[Eta]]*
        (Subscript[\[Tau], \[CurlyEpsilon]]*(1 + 5*Subscript[c, s][r]^2) + 
         8*Pi*r^2*p0[r]*(-2 - (11 + 2*Subscript[\[Tau], P])*
            Subscript[c, s][r]^2 - 3*Subscript[c, s][r]^4 + 
           Subscript[\[Tau], \[CurlyEpsilon]]*(1 + 5*Subscript[c, s][r]^2) + 
           2*r*(-1 + Subscript[\[Tau], P])*Subscript[c, s][r]*
            Derivative[1][Subscript[c, s]][r]) + Subscript[c, s][r]*
          (-((-8 + Subscript[\[Tau], P] - 8*Pi*r^2*\[CurlyEpsilon]0[r] + 
              8*Pi*r^2*Subscript[\[Tau], P]*\[CurlyEpsilon]0[r])*
             Subscript[c, s][r]) + (35 + 48*Pi*r^2*\[CurlyEpsilon]0[r] - 
             Subscript[\[Tau], P]*(5 + 24*Pi*r^2*\[CurlyEpsilon]0[r]))*
            Subscript[c, s][r]^3 - 2*r*(-1 + Subscript[\[Tau], P])*
            Derivative[1][Subscript[c, s]][r] + 24*r*Subscript[c, s][r]^2*
            Derivative[1][Subscript[c, s]][r]))) - 
     2*r^2*(4*OverHat[\[Eta]]*(16*Pi^2*r^4*p0[r]^2*
          (-1 + Subscript[\[Tau], \[CurlyEpsilon]] - Subscript[c, s][r]^2) + 
         Subscript[c, s][r]^2*(-(Subscript[\[Tau], \[CurlyEpsilon]]*
             (1 + 2*Pi*r^2*\[CurlyEpsilon]0[r])) + 2*Pi*r^2*
            Subscript[\[Tau], P]*\[CurlyEpsilon]0[r]*
            (1 + 3*Subscript[c, s][r]^2) - 3*Subscript[c, s][r]*
            ((1 + 4*Pi*r^2*\[CurlyEpsilon]0[r])*Subscript[c, s][r] + 
             r*Derivative[1][Subscript[c, s]][r])) + 2*Pi*r^2*p0[r]*
          (Subscript[\[Tau], \[CurlyEpsilon]]*
            (1 - 4*(1 + 2*Pi*r^2*\[CurlyEpsilon]0[r])*Subscript[c, s][r]^2) + 
           Subscript[c, s][r]*(2*(4 + Subscript[\[Tau], P] + 4*Pi*r^2*
                \[CurlyEpsilon]0[r])*Subscript[c, s][r] + 
             3*Subscript[c, s][r]^3 - 2*r*(-1 + Subscript[\[Tau], P])*
              Derivative[1][Subscript[c, s]][r]))) + 3*OverHat[\[Zeta]]*
        (16*Pi^2*r^4*p0[r]^2*(-1 + Subscript[\[Tau], \[CurlyEpsilon]] - 
           Subscript[c, s][r]^2) + Subscript[c, s][r]^2*
          (-(Subscript[\[Tau], \[CurlyEpsilon]]*(1 + 2*Pi*r^2*
               \[CurlyEpsilon]0[r])) + 2*Pi*r^2*\[CurlyEpsilon]0[r]*
            (Subscript[\[Tau], P] - 3*Subscript[c, s][r]^2 + 
             3*Subscript[\[Tau], P]*Subscript[c, s][r]^2)) + 
         2*Pi*r^2*p0[r]*(Subscript[\[Tau], \[CurlyEpsilon]]*
            (1 - 4*(1 + 2*Pi*r^2*\[CurlyEpsilon]0[r])*Subscript[c, s][r]^2) + 
           2*Subscript[c, s][r]*((1 + Subscript[\[Tau], P] + 4*Pi*r^2*
                \[CurlyEpsilon]0[r])*Subscript[c, s][r] - 
             r*(-1 + Subscript[\[Tau], P])*Derivative[1][Subscript[c, s]][
               r]))))))/(9*E^(\[Nu]0[r]/2)*r*(r - 2*m0[r])^2*
    Subscript[c, s][r]^2), 
 A2 -> (-4*L^2*Pi*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
    Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])^2*
    (3*r*OverHat[\[Zeta]]*(4*Pi*r^2*p0[r]*(Subscript[\[Tau], P] - 
         2*Subscript[\[Tau], \[CurlyEpsilon]]) - Subscript[\[Tau], 
        \[CurlyEpsilon]] + (-1 + Subscript[\[Tau], P])*
        (-3 + 4*Pi*r^2*\[CurlyEpsilon]0[r])*Subscript[c, s][r]^2) + 
     4*r*OverHat[\[Eta]]*(4*Pi*r^2*p0[r]*(Subscript[\[Tau], P] - 
         2*Subscript[\[Tau], \[CurlyEpsilon]]) - Subscript[\[Tau], 
        \[CurlyEpsilon]] + (-4*Pi*r^2*\[CurlyEpsilon]0[r] + 
         Subscript[\[Tau], P]*(-3 + 4*Pi*r^2*\[CurlyEpsilon]0[r]))*
        Subscript[c, s][r]^2) + 3*m0[r]*OverHat[\[Zeta]]*
      (-5*Subscript[c, s][r]^2 + Subscript[\[Tau], P]*
        (1 + 5*Subscript[c, s][r]^2)) + 4*m0[r]*OverHat[\[Eta]]*
      (Subscript[c, s][r]^2 + Subscript[\[Tau], P]*
        (1 + 5*Subscript[c, s][r]^2))))/(9*E^(\[Nu]0[r]/2)*(r - 2*m0[r])), 
 A3 -> (4*L^2*Pi*r*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*
    (-1 + Subscript[\[Tau], P])*Subscript[\[Tau], Q]*
    (p0[r] + \[CurlyEpsilon]0[r])^2*Subscript[c, s][r]^2)/
   (9*E^(\[Nu]0[r]/2)), 
 A4 -> -1/54*(L*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
     (p0[r] + \[CurlyEpsilon]0[r])*
     (9*(r - 2*m0[r])*Subscript[\[Tau], \[CurlyEpsilon]]*
       (2*m0[r] + 8*Pi*r^3*p0[r] - 2*(2*r - 5*m0[r] + 
          4*Pi*r^3*\[CurlyEpsilon]0[r])*Subscript[c, s][r]^2) + 
      18*(r - 2*m0[r])*Subscript[\[Tau], Q]*
       (m0[r] - 2*(r - 3*m0[r] + 2*Pi*r^3*\[CurlyEpsilon]0[r])*
         Subscript[c, s][r]^2 + 4*Pi*r^3*p0[r]*(1 + Subscript[c, s][r]^2)) + 
      8*Pi*r^3*Subscript[\[Tau], \[CurlyEpsilon]]*
       (p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]^2*
       (9*(r - 2*m0[r]) - 12*L^2*Pi*OverHat[\[Zeta]]*(3*OverHat[\[Zeta]] + 
          4*OverHat[\[Eta]])*(m0[r] + 4*Pi*r^3*p0[r])*Subscript[\[Tau], Q]*
         (p0[r] + \[CurlyEpsilon]0[r]) - 8*L^2*Pi*OverHat[\[Eta]]*
         (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*
         (p0[r] + \[CurlyEpsilon]0[r])*(2*m0[r] + 8*Pi*r^3*p0[r] - 
          6*(r - 2*m0[r])*Subscript[c, s][r]^2))))/
    (E^\[Nu]0[r]*r*(r - 2*m0[r])^2*Subscript[c, s][r]^2), 
 A5 -> (L*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
    (Subscript[\[Tau], Q] + Subscript[\[Tau], \[CurlyEpsilon]])*
    (p0[r] + \[CurlyEpsilon]0[r]))/(3*E^\[Nu]0[r]), 
 A6 -> (-4*L^2*Pi*r^2*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*
    Subscript[\[Tau], Q]*Subscript[\[Tau], \[CurlyEpsilon]]*
    (p0[r] + \[CurlyEpsilon]0[r])^2)/(9*E^((3*\[Nu]0[r])/2)*(r - 2*m0[r])), 
 A7 -> -1/12*(36/(3*L*OverHat[\[Zeta]] + 4*L*OverHat[\[Eta]]) + 
     (4*L*Subscript[\[Tau], Q]*(16*Pi^2*r^6*(3*OverHat[\[Zeta]] + 
          4*OverHat[\[Eta]])*(3*Subscript[\[Tau], P] - Subscript[\[Tau], 
           \[CurlyEpsilon]])*\[CurlyEpsilon]0[r]^2*Subscript[c, s][r]^2 + 
        12*Pi*r^3*OverHat[\[Zeta]]*(p0[r] + \[CurlyEpsilon]0[r])*
         (m0[r] - 2*r*Subscript[c, s][r]^2 + 7*m0[r]*Subscript[c, s][r]^2) + 
        16*Pi*r^3*OverHat[\[Eta]]*(p0[r] + \[CurlyEpsilon]0[r])*
         (m0[r] - 2*r*Subscript[c, s][r]^2 + 7*m0[r]*Subscript[c, s][r]^2) - 
        16*Pi^2*r^6*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*p0[r]^2*
         (2*Subscript[\[Tau], \[CurlyEpsilon]]*(1 + Subscript[c, s][r]^2) + 
          Subscript[\[Tau], P]*(2 + Subscript[c, s][r]^2)) - 
        2*Pi*r^3*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
         (p0[r] + \[CurlyEpsilon]0[r])*
         (4*r^2*(-2*Pi*r*p0[r]*(1 + Subscript[c, s][r]^2) + 
            Subscript[c, s][r]*Derivative[1][Subscript[c, s]][r]) - 
          2*m0[r]*(1 + Subscript[c, s][r]^2 + 4*r*Subscript[c, s][r]*
             Derivative[1][Subscript[c, s]][r])) + 2*Pi*r^3*p0[r]*
         (24*Pi*r^3*OverHat[\[Zeta]]*(p0[r] + \[CurlyEpsilon]0[r]) + 
          32*Pi*r^3*OverHat[\[Eta]]*(p0[r] + \[CurlyEpsilon]0[r]) - 
          4*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*Subscript[\[Tau], P]*
           (m0[r] - (r - 4*m0[r])*Subscript[c, s][r]^2 - 
            4*Pi*r^3*\[CurlyEpsilon]0[r]*(-1 + Subscript[c, s][r]^2)) + 
          4*r*(r - 2*m0[r])*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
           Subscript[\[Tau], P]*Subscript[c, s][r]*
           Derivative[1][Subscript[c, s]][r] - (3*OverHat[\[Zeta]] + 
            4*OverHat[\[Eta]])*Subscript[\[Tau], \[CurlyEpsilon]]*
           (3*r + 5*(r - 2*m0[r]) + 4*(3*r - 5*m0[r])*Subscript[c, s][r]^2 + 
            8*Pi*r^3*\[CurlyEpsilon]0[r]*(1 + 2*Subscript[c, s][r]^2) + 
            16*r*(r - 2*m0[r])*Subscript[c, s][r]*Derivative[1][Subscript[c, 
                s]][r])) - 4*Pi*r^3*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
         \[CurlyEpsilon]0[r]*(m0[r]*(-(Subscript[\[Tau], \[CurlyEpsilon]]*
              (3 + 8*Subscript[c, s][r]^2)) + Subscript[\[Tau], P]*
             (2 + 8*Subscript[c, s][r]^2 + 4*r*Subscript[c, s][r]*
               Derivative[1][Subscript[c, s]][r])) + 
          2*r*(Subscript[\[Tau], \[CurlyEpsilon]]*(1 + 2*Subscript[c, s][r]^
                2) + Subscript[c, s][r]*(6*Pi*r^2*p0[r]*Subscript[c, s][r] + 
              6*Pi*r^2*\[CurlyEpsilon]0[r]*Subscript[c, s][r] - 
              Subscript[\[Tau], P]*(Subscript[c, s][r] + 
                r*Derivative[1][Subscript[c, s]][r])))) - 
        (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*Subscript[\[Tau], 
          \[CurlyEpsilon]]*(m0[r]^2 + m0[r]^2*Subscript[c, s][r]^2 + 
          2*r^2*(r - 2*m0[r])^2*Derivative[1][Subscript[c, s]][r]^2 + 
          2*r*(r - 2*m0[r])*Subscript[c, s][r]*
           (2*r*Derivative[1][Subscript[c, s]][r] + r*(r - 2*m0[r])*
             Derivative[2][Subscript[c, s]][r]))))/(r^3*(r - 2*m0[r])))/
    Subscript[\[Tau], \[CurlyEpsilon]], 
 A8 -> (L*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*
    (4*Pi*r^3*p0[r]*(1 + 4*Subscript[c, s][r]^2) + 2*r*Subscript[c, s][r]*
      (Subscript[c, s][r] + 2*r*Derivative[1][Subscript[c, s]][r]) + 
     m0[r]*(1 - 8*r*Subscript[c, s][r]*Derivative[1][Subscript[c, s]][r])))/
   (3*r^2), A9 -> (L*(r - 2*m0[r])*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
    Subscript[\[Tau], Q]*Subscript[c, s][r]^2)/(3*r), 
 A10 -> (4*L^2*Pi*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*
    Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])*
    (r*(4*Pi*r^2*p0[r]*(-2 + Subscript[\[Tau], \[CurlyEpsilon]] - 
         2*Subscript[c, s][r]^2 - 2*Subscript[\[Tau], \[CurlyEpsilon]]*
          Subscript[c, s][r]^2 + Subscript[\[Tau], P]*
          (1 + 2*Subscript[c, s][r]^2)) + Subscript[c, s][r]*
        ((2 + Subscript[\[Tau], P] + 8*Pi*r^2*\[CurlyEpsilon]0[r] - 
           4*Pi*r^2*Subscript[\[Tau], P]*\[CurlyEpsilon]0[r])*
          Subscript[c, s][r] + 2*r*Derivative[1][Subscript[c, s]][r]) + 
       Subscript[\[Tau], \[CurlyEpsilon]]*(1 - 4*Pi*r^2*\[CurlyEpsilon]0[r]*
          Subscript[c, s][r]^2 - 2*r*Subscript[c, s][r]*
          Derivative[1][Subscript[c, s]][r])) + 
     m0[r]*(Subscript[\[Tau], P]*(1 + Subscript[c, s][r]^2) - 
       Subscript[\[Tau], \[CurlyEpsilon]]*(1 + Subscript[c, s][r]^2 - 
         4*r*Subscript[c, s][r]*Derivative[1][Subscript[c, s]][r]) - 
       2*(1 + 4*Subscript[c, s][r]^2 + 2*r*Subscript[c, s][r]*
          Derivative[1][Subscript[c, s]][r]))))/
   (9*E^(\[Nu]0[r]/2)*(r - 2*m0[r])), 
 A11 -> (4*L^2*Pi*r*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*
    Subscript[\[Tau], Q]*(Subscript[\[Tau], P] - Subscript[\[Tau], 
      \[CurlyEpsilon]])*(p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]^2)/
   (9*E^(\[Nu]0[r]/2)), A12 -> (L*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
    Subscript[\[Tau], \[CurlyEpsilon]]*
    (3 - (16*L^2*Pi^2*r^3*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*
       Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])^2*
       Subscript[c, s][r]^2)/(3*(r - 2*m0[r]))))/(9*E^\[Nu]0[r]), 
 A13 -> (9/(6*L*Pi*r^2*OverHat[\[Zeta]]*Subscript[\[Tau], \[CurlyEpsilon]] + 
      8*L*Pi*r^2*OverHat[\[Eta]]*Subscript[\[Tau], \[CurlyEpsilon]]) + 
    (2*L*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*
      \[CurlyEpsilon]0[r])/r^2 - 
    (2*L*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*
      \[CurlyEpsilon]0[r])/(r*(r - 2*m0[r])) + 
    (2*L*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*Subscript[\[Tau], P]*
      Subscript[\[Tau], Q]*\[CurlyEpsilon]0[r])/
     (r^2*Subscript[\[Tau], \[CurlyEpsilon]]) - 
    (2*L*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*Subscript[\[Tau], P]*
      Subscript[\[Tau], Q]*\[CurlyEpsilon]0[r])/(r*(r - 2*m0[r])*
      Subscript[\[Tau], \[CurlyEpsilon]]) - (36*\[CurlyEpsilon]0[r])/
     (3*L*OverHat[\[Zeta]]*Subscript[\[Tau], \[CurlyEpsilon]] + 
      4*L*OverHat[\[Eta]]*Subscript[\[Tau], \[CurlyEpsilon]]) + 
    8*L*Pi*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*
     \[CurlyEpsilon]0[r]^2 + (16*L*Pi*r*(3*OverHat[\[Zeta]] + 
       4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*\[CurlyEpsilon]0[r]^2)/
     (r - 2*m0[r]) - (16*L*Pi*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
      Subscript[\[Tau], P]*Subscript[\[Tau], Q]*\[CurlyEpsilon]0[r]^2)/
     Subscript[\[Tau], \[CurlyEpsilon]] + 
    (16*L*Pi*r*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*Subscript[\[Tau], P]*
      Subscript[\[Tau], Q]*\[CurlyEpsilon]0[r]^2)/
     ((r - 2*m0[r])*Subscript[\[Tau], \[CurlyEpsilon]]) - 
    (4*L*OverHat[\[Eta]]*Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r]))/
     (r^2*Subscript[\[Tau], \[CurlyEpsilon]]) + 
    (4*L*OverHat[\[Eta]]*Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r]))/
     (r*(r - 2*m0[r])*Subscript[\[Tau], \[CurlyEpsilon]]) + 
    (32*L*Pi*OverHat[\[Eta]]*Subscript[\[Tau], Q]*\[CurlyEpsilon]0[r]*
      (p0[r] + \[CurlyEpsilon]0[r]))/Subscript[\[Tau], \[CurlyEpsilon]] - 
    (32*L*Pi*r*OverHat[\[Eta]]*Subscript[\[Tau], Q]*\[CurlyEpsilon]0[r]*
      (p0[r] + \[CurlyEpsilon]0[r]))/((r - 2*m0[r])*
      Subscript[\[Tau], \[CurlyEpsilon]]) - 
    (64*L*Pi^2*r^3*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*p0[r]^3*
      Subscript[\[Tau], Q])/((r - 2*m0[r])*Subscript[c, s][r]^2) + 
    (L*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*
      \[CurlyEpsilon]0[r])/(r^2*Subscript[c, s][r]^2) - 
    (L*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*
      \[CurlyEpsilon]0[r])/(r*(r - 2*m0[r])*Subscript[c, s][r]^2) + 
    (8*L*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*Subscript[\[Tau], P]*
      Subscript[\[Tau], Q]*\[CurlyEpsilon]0[r]*Subscript[c, s][r]^2)/
     (r^2*Subscript[\[Tau], \[CurlyEpsilon]]) - 
    (4*L*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*Subscript[\[Tau], P]*
      Subscript[\[Tau], Q]*\[CurlyEpsilon]0[r]*Subscript[c, s][r]^2)/
     (r*(r - 2*m0[r])*Subscript[\[Tau], \[CurlyEpsilon]]) - 
    (64*L*Pi*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*Subscript[\[Tau], P]*
      Subscript[\[Tau], Q]*\[CurlyEpsilon]0[r]^2*Subscript[c, s][r]^2)/
     Subscript[\[Tau], \[CurlyEpsilon]] + 
    (56*L*Pi*r*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*Subscript[\[Tau], P]*
      Subscript[\[Tau], Q]*\[CurlyEpsilon]0[r]^2*Subscript[c, s][r]^2)/
     ((r - 2*m0[r])*Subscript[\[Tau], \[CurlyEpsilon]]) - 
    (192*L*Pi^2*r^3*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
      Subscript[\[Tau], P]*Subscript[\[Tau], Q]*\[CurlyEpsilon]0[r]^3*
      Subscript[c, s][r]^2)/((r - 2*m0[r])*Subscript[\[Tau], 
       \[CurlyEpsilon]]) - (28*L*OverHat[\[Eta]]*Subscript[\[Tau], Q]*
      (p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]^2)/
     (r^2*Subscript[\[Tau], \[CurlyEpsilon]]) + 
    (12*L*OverHat[\[Eta]]*Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])*
      Subscript[c, s][r]^2)/(r*(r - 2*m0[r])*Subscript[\[Tau], 
       \[CurlyEpsilon]]) + (224*L*Pi*OverHat[\[Eta]]*Subscript[\[Tau], Q]*
      \[CurlyEpsilon]0[r]*(p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]^2)/
     Subscript[\[Tau], \[CurlyEpsilon]] - 
    (192*L*Pi*r*OverHat[\[Eta]]*Subscript[\[Tau], Q]*\[CurlyEpsilon]0[r]*
      (p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]^2)/
     ((r - 2*m0[r])*Subscript[\[Tau], \[CurlyEpsilon]]) + 
    (768*L*Pi^2*r^3*OverHat[\[Eta]]*Subscript[\[Tau], Q]*
      \[CurlyEpsilon]0[r]^2*(p0[r] + \[CurlyEpsilon]0[r])*
      Subscript[c, s][r]^2)/((r - 2*m0[r])*Subscript[\[Tau], 
       \[CurlyEpsilon]]) + (6*L*OverHat[\[Zeta]]*Subscript[\[Tau], Q]*
      (p0[r] + \[CurlyEpsilon]0[r])*(-1 + 8*Pi*r^2*\[CurlyEpsilon]0[r])*
      (2*r*(1 + 6*Pi*r^2*\[CurlyEpsilon]0[r])*Subscript[c, s][r]^2 - 
       m0[r]*(1 + 7*Subscript[c, s][r]^2)))/(r^2*(r - 2*m0[r])*
      Subscript[\[Tau], \[CurlyEpsilon]]) + 
    (8*L*Pi*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*p0[r]^2*
      Subscript[\[Tau], Q]*(r*Subscript[\[Tau], P]*
        (-1 + 8*Pi*r^2*\[CurlyEpsilon]0[r])*Subscript[c, s][r]^2*
        (2 + Subscript[c, s][r]^2) + Subscript[\[Tau], \[CurlyEpsilon]]*
        (-2*m0[r]*(1 + 7*Subscript[c, s][r]^2) + 
         r*(-1 + 5*Subscript[c, s][r]^2 + 8*Pi*r^2*\[CurlyEpsilon]0[r]*
            (-1 + 2*Subscript[c, s][r]^2)))))/((r - 2*m0[r])*
      Subscript[\[Tau], \[CurlyEpsilon]]*Subscript[c, s][r]^2) + 
    (4*L*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*Subscript[\[Tau], P]*
      Subscript[\[Tau], Q]*\[CurlyEpsilon]0[r]*Subscript[c, s][r]*
      Derivative[1][Subscript[c, s]][r])/
     (r*Subscript[\[Tau], \[CurlyEpsilon]]) - 
    (32*L*Pi*r*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*Subscript[\[Tau], P]*
      Subscript[\[Tau], Q]*\[CurlyEpsilon]0[r]^2*Subscript[c, s][r]*
      Derivative[1][Subscript[c, s]][r])/Subscript[\[Tau], \[CurlyEpsilon]] + 
    (6*L*OverHat[\[Zeta]]*Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])*
      (4*Pi*r^3*p0[r]*(1 + Subscript[c, s][r]^2) - 2*r^2*Subscript[c, s][r]*
        Derivative[1][Subscript[c, s]][r] + m0[r]*(1 + Subscript[c, s][r]^2 + 
         4*r*Subscript[c, s][r]*Derivative[1][Subscript[c, s]][r])))/
     (r^2*(r - 2*m0[r])*Subscript[\[Tau], \[CurlyEpsilon]]) + 
    (8*L*OverHat[\[Eta]]*Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])*
      (4*Pi*r^3*p0[r]*(1 + Subscript[c, s][r]^2) - 2*r^2*Subscript[c, s][r]*
        Derivative[1][Subscript[c, s]][r] + m0[r]*(1 + Subscript[c, s][r]^2 + 
         4*r*Subscript[c, s][r]*Derivative[1][Subscript[c, s]][r])))/
     (r^2*(r - 2*m0[r])*Subscript[\[Tau], \[CurlyEpsilon]]) - 
    (48*L*Pi*OverHat[\[Zeta]]*Subscript[\[Tau], Q]*\[CurlyEpsilon]0[r]*
      (p0[r] + \[CurlyEpsilon]0[r])*
      (4*Pi*r^3*p0[r]*(1 + Subscript[c, s][r]^2) - 2*r^2*Subscript[c, s][r]*
        Derivative[1][Subscript[c, s]][r] + m0[r]*(1 + Subscript[c, s][r]^2 + 
         4*r*Subscript[c, s][r]*Derivative[1][Subscript[c, s]][r])))/
     ((r - 2*m0[r])*Subscript[\[Tau], \[CurlyEpsilon]]) - 
    (64*L*Pi*OverHat[\[Eta]]*Subscript[\[Tau], Q]*\[CurlyEpsilon]0[r]*
      (p0[r] + \[CurlyEpsilon]0[r])*
      (4*Pi*r^3*p0[r]*(1 + Subscript[c, s][r]^2) - 2*r^2*Subscript[c, s][r]*
        Derivative[1][Subscript[c, s]][r] + m0[r]*(1 + Subscript[c, s][r]^2 + 
         4*r*Subscript[c, s][r]*Derivative[1][Subscript[c, s]][r])))/
     ((r - 2*m0[r])*Subscript[\[Tau], \[CurlyEpsilon]]) - 
    (2*L*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*p0[r]*Subscript[\[Tau], Q]*
      (-4*Pi*r^3*Subscript[\[Tau], \[CurlyEpsilon]]*\[CurlyEpsilon]0[r]*
        (-1 + 8*(1 + 2*Pi*r^2*\[CurlyEpsilon]0[r])*Subscript[c, s][r]^2) + 
       2*r*(-1 + 8*Pi*r^2*\[CurlyEpsilon]0[r])*Subscript[c, s][r]^2*
        (2*Pi*r^2*p0[r] + 2*Pi*r^2*\[CurlyEpsilon]0[r]*
          (1 + 2*Subscript[\[Tau], P]*(-1 + Subscript[c, s][r]^2)) + 
         Subscript[\[Tau], P]*Subscript[c, s][r]*(Subscript[c, s][r] + 
           r*Derivative[1][Subscript[c, s]][r])) + 
       m0[r]*(Subscript[\[Tau], \[CurlyEpsilon]]*
          (1 + 2*Subscript[c, s][r]^2 + 8*Pi*r^2*\[CurlyEpsilon]0[r]*
            (1 + 8*Subscript[c, s][r]^2)) - 2*Subscript[\[Tau], P]*
          (-1 + 8*Pi*r^2*\[CurlyEpsilon]0[r])*Subscript[c, s][r]^2*
          (1 + 4*Subscript[c, s][r]^2 + 2*r*Subscript[c, s][r]*
            Derivative[1][Subscript[c, s]][r]))))/(r^2*(r - 2*m0[r])*
      Subscript[\[Tau], \[CurlyEpsilon]]*Subscript[c, s][r]^2))/12, 
 A14 -> (9*(r - 2*m0[r]) - 4*L^2*Pi*r*
     (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*p0[r]*Subscript[\[Tau], P]*
     Subscript[\[Tau], Q] + 4*L^2*Pi*(r - 2*m0[r])*
     (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*p0[r]*Subscript[\[Tau], P]*
     Subscript[\[Tau], Q] - 32*L^2*Pi^2*r^3*
     (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*p0[r]^2*Subscript[\[Tau], P]*
     Subscript[\[Tau], Q] - 4*L^2*Pi*r*
     (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*Subscript[\[Tau], P]*
     Subscript[\[Tau], Q]*\[CurlyEpsilon]0[r] + 4*L^2*Pi*(r - 2*m0[r])*
     (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*Subscript[\[Tau], P]*
     Subscript[\[Tau], Q]*\[CurlyEpsilon]0[r] - 
    32*L^2*Pi^2*r^3*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*p0[r]*
     Subscript[\[Tau], P]*Subscript[\[Tau], Q]*\[CurlyEpsilon]0[r] - 
    8*L^2*Pi*r*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*p0[r]*
     Subscript[\[Tau], P]*Subscript[\[Tau], Q]*Subscript[c, s][r]^2 + 
    16*L^2*Pi*(r - 2*m0[r])*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*p0[r]*
     Subscript[\[Tau], P]*Subscript[\[Tau], Q]*Subscript[c, s][r]^2 - 
    16*L^2*Pi^2*r^3*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*p0[r]^2*
     Subscript[\[Tau], P]*Subscript[\[Tau], Q]*Subscript[c, s][r]^2 - 
    8*L^2*Pi*r*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*
     Subscript[\[Tau], P]*Subscript[\[Tau], Q]*\[CurlyEpsilon]0[r]*
     Subscript[c, s][r]^2 + 16*L^2*Pi*(r - 2*m0[r])*
     (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*Subscript[\[Tau], P]*
     Subscript[\[Tau], Q]*\[CurlyEpsilon]0[r]*Subscript[c, s][r]^2 + 
    32*L^2*Pi^2*r^3*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*p0[r]*
     Subscript[\[Tau], P]*Subscript[\[Tau], Q]*\[CurlyEpsilon]0[r]*
     Subscript[c, s][r]^2 + 48*L^2*Pi^2*r^3*
     (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*Subscript[\[Tau], P]*
     Subscript[\[Tau], Q]*\[CurlyEpsilon]0[r]^2*Subscript[c, s][r]^2 + 
    12*L^2*Pi*OverHat[\[Zeta]]*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
     Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])*
     (m0[r] + 4*Pi*r^3*p0[r] + 
      (7*m0[r] - 2*(r + 6*Pi*r^3*\[CurlyEpsilon]0[r]))*
       Subscript[c, s][r]^2) + 16*L^2*Pi*OverHat[\[Eta]]*
     (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*
     (p0[r] + \[CurlyEpsilon]0[r])*(m0[r] + 4*Pi*r^3*p0[r] + 
      (7*m0[r] - 2*(r + 6*Pi*r^3*\[CurlyEpsilon]0[r]))*
       Subscript[c, s][r]^2) + 8*L^2*Pi*r*(r - 2*m0[r])*
     (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*p0[r]*Subscript[\[Tau], P]*
     Subscript[\[Tau], Q]*Subscript[c, s][r]*Derivative[1][Subscript[c, s]][
      r] + 8*L^2*Pi*r*(r - 2*m0[r])*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^
      2*Subscript[\[Tau], P]*Subscript[\[Tau], Q]*\[CurlyEpsilon]0[r]*
     Subscript[c, s][r]*Derivative[1][Subscript[c, s]][r] - 
    6*L^2*Pi*OverHat[\[Zeta]]*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
     Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])*
     (4*r^2*(-2*Pi*r*p0[r]*(1 + Subscript[c, s][r]^2) + 
        Subscript[c, s][r]*Derivative[1][Subscript[c, s]][r]) - 
      2*m0[r]*(1 + Subscript[c, s][r]^2 + 4*r*Subscript[c, s][r]*
         Derivative[1][Subscript[c, s]][r])) - 8*L^2*Pi*OverHat[\[Eta]]*
     (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*
     (p0[r] + \[CurlyEpsilon]0[r])*
     (4*r^2*(-2*Pi*r*p0[r]*(1 + Subscript[c, s][r]^2) + 
        Subscript[c, s][r]*Derivative[1][Subscript[c, s]][r]) - 
      2*m0[r]*(1 + Subscript[c, s][r]^2 + 4*r*Subscript[c, s][r]*
         Derivative[1][Subscript[c, s]][r])))/
   (24*L*Pi*r^2*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
    Subscript[\[Tau], \[CurlyEpsilon]]), 
 B1 -> (L*(p0[r] + \[CurlyEpsilon]0[r])*
    (16*L*Pi*(r - 2*m0[r])*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*
      (m0[r] + 4*Pi*r^3*p0[r])*(-1 + Subscript[\[Tau], P])*
      Subscript[\[Tau], \[CurlyEpsilon]]*(Subscript[\[Tau], Q] + 
       Subscript[\[Tau], \[CurlyEpsilon]])*(p0[r] + \[CurlyEpsilon]0[r])*
      Subscript[c, s][r]^2*(9*(r - 2*m0[r]) + 16*L^2*Pi^2*r^3*
        (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*p0[r]*Subscript[\[Tau], P]*
        Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])*
        Subscript[c, s][r]^2 + 16*L^2*Pi^2*r^3*
        (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*Subscript[\[Tau], P]*
        Subscript[\[Tau], Q]*\[CurlyEpsilon]0[r]*
        (p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]^2 - 
       48*L^2*Pi^2*r^3*OverHat[\[Zeta]]*(3*OverHat[\[Zeta]] + 
         4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*
        (p0[r] + \[CurlyEpsilon]0[r])^2*Subscript[c, s][r]^2 - 
       64*L^2*Pi^2*r^3*OverHat[\[Eta]]*(3*OverHat[\[Zeta]] + 
         4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*
        (p0[r] + \[CurlyEpsilon]0[r])^2*Subscript[c, s][r]^2) + 
     8*L*Pi*r*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*
      (-1 + Subscript[\[Tau], P])*Subscript[\[Tau], \[CurlyEpsilon]]*
      (Subscript[\[Tau], Q] + Subscript[\[Tau], \[CurlyEpsilon]])*
      (p0[r] + \[CurlyEpsilon]0[r])*
      (m0[r]*(2 + 56*Pi*r^2*p0[r] + 8*Pi*r^2*\[CurlyEpsilon]0[r]) + 
       8*Pi*r^3*(4*Pi*r^2*p0[r]^2 - \[CurlyEpsilon]0[r] - 
         2*p0[r]*(1 + 2*Pi*r^2*\[CurlyEpsilon]0[r])))*Subscript[c, s][r]^2*
      (9*(r - 2*m0[r]) + 16*L^2*Pi^2*r^3*(3*OverHat[\[Zeta]] + 
          4*OverHat[\[Eta]])^2*p0[r]*Subscript[\[Tau], P]*
        Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])*
        Subscript[c, s][r]^2 + 16*L^2*Pi^2*r^3*
        (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*Subscript[\[Tau], P]*
        Subscript[\[Tau], Q]*\[CurlyEpsilon]0[r]*
        (p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]^2 - 
       48*L^2*Pi^2*r^3*OverHat[\[Zeta]]*(3*OverHat[\[Zeta]] + 
         4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*
        (p0[r] + \[CurlyEpsilon]0[r])^2*Subscript[c, s][r]^2 - 
       64*L^2*Pi^2*r^3*OverHat[\[Eta]]*(3*OverHat[\[Zeta]] + 
         4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*
        (p0[r] + \[CurlyEpsilon]0[r])^2*Subscript[c, s][r]^2) + 
     8*L*Pi*(r - 2*m0[r])*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*
      (-1 + Subscript[\[Tau], P])*Subscript[\[Tau], \[CurlyEpsilon]]*
      (Subscript[\[Tau], Q] + Subscript[\[Tau], \[CurlyEpsilon]])*
      (p0[r] + \[CurlyEpsilon]0[r])*(10*m0[r] - 
       4*(r + 2*Pi*r^3*\[CurlyEpsilon]0[r]))*Subscript[c, s][r]^4*
      (9*(r - 2*m0[r]) + 16*L^2*Pi^2*r^3*(3*OverHat[\[Zeta]] + 
          4*OverHat[\[Eta]])^2*p0[r]*Subscript[\[Tau], P]*
        Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])*
        Subscript[c, s][r]^2 + 16*L^2*Pi^2*r^3*
        (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*Subscript[\[Tau], P]*
        Subscript[\[Tau], Q]*\[CurlyEpsilon]0[r]*
        (p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]^2 - 
       48*L^2*Pi^2*r^3*OverHat[\[Zeta]]*(3*OverHat[\[Zeta]] + 
         4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*
        (p0[r] + \[CurlyEpsilon]0[r])^2*Subscript[c, s][r]^2 - 
       64*L^2*Pi^2*r^3*OverHat[\[Eta]]*(3*OverHat[\[Zeta]] + 
         4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*
        (p0[r] + \[CurlyEpsilon]0[r])^2*Subscript[c, s][r]^2) + 
     8*L*Pi*r*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*
      (-1 + Subscript[\[Tau], P])*Subscript[\[Tau], \[CurlyEpsilon]]*
      (Subscript[\[Tau], Q] + Subscript[\[Tau], \[CurlyEpsilon]])*
      (p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]^2*
      (9*(r - 2*m0[r]) + 16*L^2*Pi^2*r^3*(3*OverHat[\[Zeta]] + 
          4*OverHat[\[Eta]])^2*p0[r]*Subscript[\[Tau], P]*
        Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])*
        Subscript[c, s][r]^2 + 16*L^2*Pi^2*r^3*
        (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*Subscript[\[Tau], P]*
        Subscript[\[Tau], Q]*\[CurlyEpsilon]0[r]*
        (p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]^2 - 
       48*L^2*Pi^2*r^3*OverHat[\[Zeta]]*(3*OverHat[\[Zeta]] + 
         4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*
        (p0[r] + \[CurlyEpsilon]0[r])^2*Subscript[c, s][r]^2 - 
       64*L^2*Pi^2*r^3*OverHat[\[Eta]]*(3*OverHat[\[Zeta]] + 
         4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*
        (p0[r] + \[CurlyEpsilon]0[r])^2*Subscript[c, s][r]^2)*
      (8*Pi*r^3*(-4*Pi*r^2*p0[r]^2 - 4*Pi*r^2*p0[r]*\[CurlyEpsilon]0[r] + 
         \[CurlyEpsilon]0[r]*(1 + 8*Pi*r^2*\[CurlyEpsilon]0[r])*
          Subscript[c, s][r]^2) - 2*m0[r]*(4*Pi*r^2*p0[r] - 
         Subscript[c, s][r]^2 + 4*Pi*r^2*\[CurlyEpsilon]0[r]*
          (1 + 6*Subscript[c, s][r]^2))) + 32*L*Pi*r*(r - 2*m0[r])*
      (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*(m0[r] + 4*Pi*r^3*p0[r])*
      (-1 + Subscript[\[Tau], P])*Subscript[\[Tau], \[CurlyEpsilon]]*
      (Subscript[\[Tau], Q] + Subscript[\[Tau], \[CurlyEpsilon]])*
      (p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]*
      (9*(r - 2*m0[r]) + 16*L^2*Pi^2*r^3*(3*OverHat[\[Zeta]] + 
          4*OverHat[\[Eta]])^2*p0[r]*Subscript[\[Tau], P]*
        Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])*
        Subscript[c, s][r]^2 + 16*L^2*Pi^2*r^3*
        (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*Subscript[\[Tau], P]*
        Subscript[\[Tau], Q]*\[CurlyEpsilon]0[r]*
        (p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]^2 - 
       48*L^2*Pi^2*r^3*OverHat[\[Zeta]]*(3*OverHat[\[Zeta]] + 
         4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*
        (p0[r] + \[CurlyEpsilon]0[r])^2*Subscript[c, s][r]^2 - 
       64*L^2*Pi^2*r^3*OverHat[\[Eta]]*(3*OverHat[\[Zeta]] + 
         4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*
        (p0[r] + \[CurlyEpsilon]0[r])^2*Subscript[c, s][r]^2)*
      Derivative[1][Subscript[c, s]][r] + 
     16*L*Pi*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*
      (m0[r] + 4*Pi*r^3*p0[r])*(-1 + Subscript[\[Tau], P])*
      Subscript[\[Tau], \[CurlyEpsilon]]*(Subscript[\[Tau], Q] + 
       Subscript[\[Tau], \[CurlyEpsilon]])*(p0[r] + \[CurlyEpsilon]0[r])*
      Subscript[c, s][r]^2*(9*(r - 2*m0[r])^2 + 16*L^2*Pi^2*r^3*
        (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*p0[r]*
        (m0[r] + 4*Pi*r^3*p0[r])*Subscript[\[Tau], P]*Subscript[\[Tau], Q]*
        (p0[r] + \[CurlyEpsilon]0[r]) + 16*L^2*Pi^2*r^3*
        (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*(m0[r] + 4*Pi*r^3*p0[r])*
        Subscript[\[Tau], P]*Subscript[\[Tau], Q]*\[CurlyEpsilon]0[r]*
        (p0[r] + \[CurlyEpsilon]0[r]) - 48*L^2*Pi^2*r^3*OverHat[\[Zeta]]*
        (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*(m0[r] + 4*Pi*r^3*p0[r])*
        Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])^2 - 
       64*L^2*Pi^2*r^3*OverHat[\[Eta]]*(3*OverHat[\[Zeta]] + 
         4*OverHat[\[Eta]])*(m0[r] + 4*Pi*r^3*p0[r])*Subscript[\[Tau], Q]*
        (p0[r] + \[CurlyEpsilon]0[r])^2 - 8*L^2*Pi^2*r^3*(r - 2*m0[r])*
        (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*Subscript[\[Tau], P]*
        Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])^2 + 
       8*L^2*Pi^2*r^4*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*
        (1 + 8*Pi*r^2*p0[r])*Subscript[\[Tau], P]*Subscript[\[Tau], Q]*
        (p0[r] + \[CurlyEpsilon]0[r])^2 - 18*(r - 2*m0[r])*
        (m0[r] - 4*Pi*r^3*\[CurlyEpsilon]0[r]) - 16*L^2*Pi^2*r^3*
        (r - 2*m0[r])*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*p0[r]*
        Subscript[\[Tau], P]*Subscript[\[Tau], Q]*
        (p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]^2 + 
       16*L^2*Pi^2*r^3*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*p0[r]*
        (m0[r] + 4*Pi*r^3*p0[r])*Subscript[\[Tau], P]*Subscript[\[Tau], Q]*
        (p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]^2 - 
       16*L^2*Pi^2*r^3*(r - 2*m0[r])*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^
         2*Subscript[\[Tau], P]*Subscript[\[Tau], Q]*\[CurlyEpsilon]0[r]*
        (p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]^2 + 
       16*L^2*Pi^2*r^3*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*
        (m0[r] + 4*Pi*r^3*p0[r])*Subscript[\[Tau], P]*Subscript[\[Tau], Q]*
        \[CurlyEpsilon]0[r]*(p0[r] + \[CurlyEpsilon]0[r])*
        Subscript[c, s][r]^2 + 48*L^2*Pi^2*r^3*(r - 2*m0[r])*OverHat[\[Zeta]]*
        (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*
        (p0[r] + \[CurlyEpsilon]0[r])^2*Subscript[c, s][r]^2 + 
       64*L^2*Pi^2*r^3*(r - 2*m0[r])*OverHat[\[Eta]]*(3*OverHat[\[Zeta]] + 
         4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*
        (p0[r] + \[CurlyEpsilon]0[r])^2*Subscript[c, s][r]^2 - 
       48*L^2*Pi^2*r^3*OverHat[\[Zeta]]*(3*OverHat[\[Zeta]] + 
         4*OverHat[\[Eta]])*(m0[r] + 4*Pi*r^3*p0[r])*Subscript[\[Tau], Q]*
        (p0[r] + \[CurlyEpsilon]0[r])^2*Subscript[c, s][r]^2 - 
       64*L^2*Pi^2*r^3*OverHat[\[Eta]]*(3*OverHat[\[Zeta]] + 
         4*OverHat[\[Eta]])*(m0[r] + 4*Pi*r^3*p0[r])*Subscript[\[Tau], Q]*
        (p0[r] + \[CurlyEpsilon]0[r])^2*Subscript[c, s][r]^2 + 
       16*L^2*Pi^2*r^3*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*
        (m0[r] + 4*Pi*r^3*p0[r])*Subscript[\[Tau], P]*Subscript[\[Tau], Q]*
        (p0[r] + \[CurlyEpsilon]0[r])^2*Subscript[c, s][r]^2 - 
       32*L^2*Pi^2*r^4*(r - 2*m0[r])*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^
         2*p0[r]*Subscript[\[Tau], P]*Subscript[\[Tau], Q]*
        (p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]*
        Derivative[1][Subscript[c, s]][r] - 32*L^2*Pi^2*r^4*(r - 2*m0[r])*
        (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*Subscript[\[Tau], P]*
        Subscript[\[Tau], Q]*\[CurlyEpsilon]0[r]*
        (p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]*
        Derivative[1][Subscript[c, s]][r] + 24*L^2*Pi^2*r^3*OverHat[\[Zeta]]*
        (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*
        (p0[r] + \[CurlyEpsilon]0[r])^2*
        (4*r^2*(-2*Pi*r*p0[r]*(1 + Subscript[c, s][r]^2) + 
           Subscript[c, s][r]*Derivative[1][Subscript[c, s]][r]) - 
         2*m0[r]*(1 + Subscript[c, s][r]^2 + 4*r*Subscript[c, s][r]*
            Derivative[1][Subscript[c, s]][r])) + 32*L^2*Pi^2*r^3*
        OverHat[\[Eta]]*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
        Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])^2*
        (4*r^2*(-2*Pi*r*p0[r]*(1 + Subscript[c, s][r]^2) + 
           Subscript[c, s][r]*Derivative[1][Subscript[c, s]][r]) - 
         2*m0[r]*(1 + Subscript[c, s][r]^2 + 4*r*Subscript[c, s][r]*
            Derivative[1][Subscript[c, s]][r]))) + 
     8*L*Pi*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*
      (-1 + Subscript[\[Tau], P])*Subscript[\[Tau], \[CurlyEpsilon]]*
      (Subscript[\[Tau], Q] + Subscript[\[Tau], \[CurlyEpsilon]])*
      (p0[r] + \[CurlyEpsilon]0[r])*(10*m0[r] - 
       4*(r + 2*Pi*r^3*\[CurlyEpsilon]0[r]))*Subscript[c, s][r]^4*
      (9*(r - 2*m0[r])^2 + 16*L^2*Pi^2*r^3*(3*OverHat[\[Zeta]] + 
          4*OverHat[\[Eta]])^2*p0[r]*(m0[r] + 4*Pi*r^3*p0[r])*
        Subscript[\[Tau], P]*Subscript[\[Tau], Q]*
        (p0[r] + \[CurlyEpsilon]0[r]) + 16*L^2*Pi^2*r^3*
        (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*(m0[r] + 4*Pi*r^3*p0[r])*
        Subscript[\[Tau], P]*Subscript[\[Tau], Q]*\[CurlyEpsilon]0[r]*
        (p0[r] + \[CurlyEpsilon]0[r]) - 48*L^2*Pi^2*r^3*OverHat[\[Zeta]]*
        (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*(m0[r] + 4*Pi*r^3*p0[r])*
        Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])^2 - 
       64*L^2*Pi^2*r^3*OverHat[\[Eta]]*(3*OverHat[\[Zeta]] + 
         4*OverHat[\[Eta]])*(m0[r] + 4*Pi*r^3*p0[r])*Subscript[\[Tau], Q]*
        (p0[r] + \[CurlyEpsilon]0[r])^2 - 8*L^2*Pi^2*r^3*(r - 2*m0[r])*
        (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*Subscript[\[Tau], P]*
        Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])^2 + 
       8*L^2*Pi^2*r^4*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*
        (1 + 8*Pi*r^2*p0[r])*Subscript[\[Tau], P]*Subscript[\[Tau], Q]*
        (p0[r] + \[CurlyEpsilon]0[r])^2 - 18*(r - 2*m0[r])*
        (m0[r] - 4*Pi*r^3*\[CurlyEpsilon]0[r]) - 16*L^2*Pi^2*r^3*
        (r - 2*m0[r])*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*p0[r]*
        Subscript[\[Tau], P]*Subscript[\[Tau], Q]*
        (p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]^2 + 
       16*L^2*Pi^2*r^3*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*p0[r]*
        (m0[r] + 4*Pi*r^3*p0[r])*Subscript[\[Tau], P]*Subscript[\[Tau], Q]*
        (p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]^2 - 
       16*L^2*Pi^2*r^3*(r - 2*m0[r])*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^
         2*Subscript[\[Tau], P]*Subscript[\[Tau], Q]*\[CurlyEpsilon]0[r]*
        (p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]^2 + 
       16*L^2*Pi^2*r^3*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*
        (m0[r] + 4*Pi*r^3*p0[r])*Subscript[\[Tau], P]*Subscript[\[Tau], Q]*
        \[CurlyEpsilon]0[r]*(p0[r] + \[CurlyEpsilon]0[r])*
        Subscript[c, s][r]^2 + 48*L^2*Pi^2*r^3*(r - 2*m0[r])*OverHat[\[Zeta]]*
        (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*
        (p0[r] + \[CurlyEpsilon]0[r])^2*Subscript[c, s][r]^2 + 
       64*L^2*Pi^2*r^3*(r - 2*m0[r])*OverHat[\[Eta]]*(3*OverHat[\[Zeta]] + 
         4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*
        (p0[r] + \[CurlyEpsilon]0[r])^2*Subscript[c, s][r]^2 - 
       48*L^2*Pi^2*r^3*OverHat[\[Zeta]]*(3*OverHat[\[Zeta]] + 
         4*OverHat[\[Eta]])*(m0[r] + 4*Pi*r^3*p0[r])*Subscript[\[Tau], Q]*
        (p0[r] + \[CurlyEpsilon]0[r])^2*Subscript[c, s][r]^2 - 
       64*L^2*Pi^2*r^3*OverHat[\[Eta]]*(3*OverHat[\[Zeta]] + 
         4*OverHat[\[Eta]])*(m0[r] + 4*Pi*r^3*p0[r])*Subscript[\[Tau], Q]*
        (p0[r] + \[CurlyEpsilon]0[r])^2*Subscript[c, s][r]^2 + 
       16*L^2*Pi^2*r^3*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*
        (m0[r] + 4*Pi*r^3*p0[r])*Subscript[\[Tau], P]*Subscript[\[Tau], Q]*
        (p0[r] + \[CurlyEpsilon]0[r])^2*Subscript[c, s][r]^2 - 
       32*L^2*Pi^2*r^4*(r - 2*m0[r])*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^
         2*p0[r]*Subscript[\[Tau], P]*Subscript[\[Tau], Q]*
        (p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]*
        Derivative[1][Subscript[c, s]][r] - 32*L^2*Pi^2*r^4*(r - 2*m0[r])*
        (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*Subscript[\[Tau], P]*
        Subscript[\[Tau], Q]*\[CurlyEpsilon]0[r]*
        (p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]*
        Derivative[1][Subscript[c, s]][r] + 24*L^2*Pi^2*r^3*OverHat[\[Zeta]]*
        (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*
        (p0[r] + \[CurlyEpsilon]0[r])^2*
        (4*r^2*(-2*Pi*r*p0[r]*(1 + Subscript[c, s][r]^2) + 
           Subscript[c, s][r]*Derivative[1][Subscript[c, s]][r]) - 
         2*m0[r]*(1 + Subscript[c, s][r]^2 + 4*r*Subscript[c, s][r]*
            Derivative[1][Subscript[c, s]][r])) + 32*L^2*Pi^2*r^3*
        OverHat[\[Eta]]*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
        Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])^2*
        (4*r^2*(-2*Pi*r*p0[r]*(1 + Subscript[c, s][r]^2) + 
           Subscript[c, s][r]*Derivative[1][Subscript[c, s]][r]) - 
         2*m0[r]*(1 + Subscript[c, s][r]^2 + 4*r*Subscript[c, s][r]*
            Derivative[1][Subscript[c, s]][r]))) - 
     32*L*Pi^2*r^3*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*
      (-1 + Subscript[\[Tau], P])*Subscript[\[Tau], \[CurlyEpsilon]]*
      (Subscript[\[Tau], Q] + Subscript[\[Tau], \[CurlyEpsilon]])*
      (p0[r] + \[CurlyEpsilon]0[r])^2*Subscript[c, s][r]^2*
      (-9*r*(r - 2*m0[r]) + 9*(r - 2*m0[r])^2 - 9*r*(r - 2*m0[r])*
        Subscript[c, s][r]^2 + 9*(r - 2*m0[r])^2*Subscript[c, s][r]^2 + 
       256*L^2*Pi^3*r^6*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*
        Subscript[\[Tau], P]*Subscript[\[Tau], Q]*\[CurlyEpsilon]0[r]^3*
        Subscript[c, s][r]^4 + 256*L^2*Pi^3*r^6*
        (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*p0[r]^3*
        Subscript[\[Tau], P]*Subscript[\[Tau], Q]*
        (1 + Subscript[c, s][r]^2) - 24*L^2*Pi*m0[r]*OverHat[\[Zeta]]*
        (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*
        (p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]^2*
        (5*m0[r]*(1 + Subscript[c, s][r]^2) - r*(2 + Subscript[c, s][r]^2)) + 
       32*L^2*Pi*m0[r]*OverHat[\[Eta]]*(3*OverHat[\[Zeta]] + 
         4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*
        (p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]^2*
        (m0[r]*(1 + Subscript[c, s][r]^2) - r*(1 + 2*Subscript[c, s][r]^2)) + 
       64*L^2*Pi^2*r^3*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*p0[r]^2*
        Subscript[\[Tau], Q]*(2*Pi*r^3*(p0[r] + \[CurlyEpsilon]0[r])*
          Subscript[c, s][r]^2 + m0[r]*Subscript[\[Tau], P]*
          (2 + 10*Subscript[c, s][r]^2 + 5*Subscript[c, s][r]^4) - 
         r*Subscript[\[Tau], P]*(Subscript[c, s][r]^2*
            (3 + 2*Subscript[c, s][r]^2) + 4*Pi*r^2*\[CurlyEpsilon]0[r]*
            (-1 + Subscript[c, s][r]^2 + Subscript[c, s][r]^4))) + 
       6*L^2*Pi*r*OverHat[\[Zeta]]*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
        Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])*
        Subscript[c, s][r]^2*
        (4*r^2*(-2*Pi*r*p0[r]*(1 + Subscript[c, s][r]^2) + 
           Subscript[c, s][r]*Derivative[1][Subscript[c, s]][r]) - 
         2*m0[r]*(1 + Subscript[c, s][r]^2 + 4*r*Subscript[c, s][r]*
            Derivative[1][Subscript[c, s]][r])) - 30*L^2*Pi*(r - 2*m0[r])*
        OverHat[\[Zeta]]*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
        Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])*
        Subscript[c, s][r]^2*
        (4*r^2*(-2*Pi*r*p0[r]*(1 + Subscript[c, s][r]^2) + 
           Subscript[c, s][r]*Derivative[1][Subscript[c, s]][r]) - 
         2*m0[r]*(1 + Subscript[c, s][r]^2 + 4*r*Subscript[c, s][r]*
            Derivative[1][Subscript[c, s]][r])) + 8*L^2*Pi*r*OverHat[\[Eta]]*
        (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*
        (p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]^2*
        (4*r^2*(-2*Pi*r*p0[r]*(1 + Subscript[c, s][r]^2) + 
           Subscript[c, s][r]*Derivative[1][Subscript[c, s]][r]) - 
         2*m0[r]*(1 + Subscript[c, s][r]^2 + 4*r*Subscript[c, s][r]*
            Derivative[1][Subscript[c, s]][r])) + 8*L^2*Pi*(r - 2*m0[r])*
        OverHat[\[Eta]]*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
        Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])*
        Subscript[c, s][r]^2*
        (4*r^2*(-2*Pi*r*p0[r]*(1 + Subscript[c, s][r]^2) + 
           Subscript[c, s][r]*Derivative[1][Subscript[c, s]][r]) - 
         2*m0[r]*(1 + Subscript[c, s][r]^2 + 4*r*Subscript[c, s][r]*
            Derivative[1][Subscript[c, s]][r])) + 32*L^2*Pi^2*r^3*
        (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*Subscript[\[Tau], Q]*
        \[CurlyEpsilon]0[r]^2*Subscript[c, s][r]^2*
        (-8*Pi*r^3*(p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]^2 + 
         Subscript[\[Tau], P]*(r*(-1 + Subscript[c, s][r]^2 + 
             2*r*Subscript[c, s][r]*Derivative[1][Subscript[c, s]][r]) - 
           2*m0[r]*(1 + 4*Subscript[c, s][r]^2 + 2*r*Subscript[c, s][r]*
              Derivative[1][Subscript[c, s]][r]))) - 
       8*Pi*p0[r]*(16*L^2*Pi*r^3*OverHat[\[Eta]]*(3*OverHat[\[Zeta]] + 
           4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*
          (p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]^2*
          (r - 2*m0[r] + (r - m0[r])*Subscript[c, s][r]^2 - 
           4*Pi*r^3*\[CurlyEpsilon]0[r]*(2 + Subscript[c, s][r]^2)) - 
         6*L^2*Pi*r^3*OverHat[\[Zeta]]*(3*OverHat[\[Zeta]] + 
           4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*
          (p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]^2*
          (-2*m0[r]*(4 + 5*Subscript[c, s][r]^2) + 
           4*r*(1 + Subscript[c, s][r]^2 + 2*Pi*r^2*\[CurlyEpsilon]0[r]*
              (2 + Subscript[c, s][r]^2))) + 
         L^2*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*Subscript[\[Tau], P]*
          Subscript[\[Tau], Q]*(64*Pi^2*r^6*\[CurlyEpsilon]0[r]^2*
            Subscript[c, s][r]^2 - m0[r]*(2*m0[r] - 3*(r - 4*m0[r])*
              Subscript[c, s][r]^2 - (3*r - 10*m0[r])*Subscript[c, s][r]^4 + 
             2*r*(r - 2*m0[r])*Subscript[c, s][r]*Derivative[1][Subscript[c, 
                 s]][r]) - 4*Pi*r^3*\[CurlyEpsilon]0[r]*(4*m0[r] - 
             (7*r - 18*m0[r])*Subscript[c, s][r]^2 - (3*r - 2*m0[r])*
              Subscript[c, s][r]^4 + 2*r*(r - 2*m0[r])*Subscript[c, s][r]*
              Derivative[1][Subscript[c, s]][r])) + r*(r - 2*m0[r])*
          (9*r^2 + 2*L^2*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*
            Subscript[\[Tau], P]*Subscript[\[Tau], Q]*
            (m0[r] + 4*Pi*r^3*\[CurlyEpsilon]0[r])*Subscript[c, s][r]*
            Derivative[1][Subscript[c, s]][r] + Subscript[c, s][r]^2*
            (9*r^2 - 2*L^2*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*
              Subscript[\[Tau], P]*Subscript[\[Tau], Q]*(2*r - 5*m0[r] + 4*Pi*
                r^3*\[CurlyEpsilon]0[r])*Subscript[c, s][r]*Derivative[1][
                Subscript[c, s]][r]))) + 8*L^2*Pi*
        (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*Subscript[\[Tau], Q]*
        \[CurlyEpsilon]0[r]*(2*m0[r]^2*Subscript[\[Tau], P]*
          (1 + 6*Subscript[c, s][r]^2 + 5*Subscript[c, s][r]^4 + 
           10*r*Subscript[c, s][r]^3*Derivative[1][Subscript[c, s]][r]) + 
         r*m0[r]*Subscript[c, s][r]^2*(4*Pi*r^2*p0[r]*
            (3 + 8*Subscript[c, s][r]^2 + 4*r*Subscript[c, s][r]*
              Derivative[1][Subscript[c, s]][r]) + 4*Pi*r^2*
            \[CurlyEpsilon]0[r]*(3 + 8*Subscript[c, s][r]^2 + 
             4*r*Subscript[c, s][r]*Derivative[1][Subscript[c, s]][r]) - 
           3*Subscript[\[Tau], P]*(1 + Subscript[c, s][r]^2 + 
             6*r*Subscript[c, s][r]*Derivative[1][Subscript[c, s]][r])) + 
         4*r^3*Subscript[c, s][r]^2*(4*Pi^2*r^3*p0[r]^2*
            (1 + Subscript[c, s][r]^2) + Subscript[c, s][r]*
            (Subscript[\[Tau], P]*Derivative[1][Subscript[c, s]][r] - 
             Pi*r*\[CurlyEpsilon]0[r]*(Subscript[c, s][r] + 2*r*
                Derivative[1][Subscript[c, s]][r])) + Pi*r*p0[r]*
            (4*Pi*r^2*\[CurlyEpsilon]0[r]*(1 + Subscript[c, s][r]^2) - 
             Subscript[c, s][r]*(Subscript[c, s][r] + 2*r*Derivative[1][
                  Subscript[c, s]][r]))))) + 
     (3*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*(-1 + Subscript[\[Tau], P])*
       (Subscript[\[Tau], Q] + Subscript[\[Tau], \[CurlyEpsilon]])*
       Subscript[c, s][r]*(4*r*(r - 2*m0[r])*(m0[r] + 4*Pi*r^3*p0[r])*
         (9*(r - 2*m0[r]) + 16*L^2*Pi^2*r^3*(3*OverHat[\[Zeta]] + 
             4*OverHat[\[Eta]])^2*p0[r]*Subscript[\[Tau], \[CurlyEpsilon]]*
           (p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]^2 + 
          16*L^2*Pi^2*r^3*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*
           Subscript[\[Tau], \[CurlyEpsilon]]*\[CurlyEpsilon]0[r]*
           (p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]^2)*
         Derivative[1][Subscript[c, s]][r] + 6*(r - 2*m0[r])*
         Subscript[c, s][r]^3*(15*(r - 2*m0[r])*m0[r] + 256*L^2*Pi^3*r^6*
           OverHat[\[Eta]]*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*p0[r]^2*
           Subscript[\[Tau], \[CurlyEpsilon]]*(p0[r] + \[CurlyEpsilon]0[r])*
           Subscript[c, s][r]^2 + 256*L^2*Pi^3*r^6*OverHat[\[Eta]]*
           (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*Subscript[\[Tau], 
            \[CurlyEpsilon]]*\[CurlyEpsilon]0[r]^2*(p0[r] + 
            \[CurlyEpsilon]0[r])*Subscript[c, s][r]^2 + 32*L^2*Pi^2*r^3*
           OverHat[\[Eta]]*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*p0[r]*
           Subscript[\[Tau], \[CurlyEpsilon]]*(p0[r] + \[CurlyEpsilon]0[r])*
           (r - 2*m0[r] + 5*(r - 2*m0[r])*Subscript[c, s][r]^2 - 
            r*(1 + 8*Pi*r^2*p0[r])*(1 + Subscript[c, s][r]^2) + 
            4*r*(r - 2*m0[r])*Subscript[c, s][r]*Derivative[1][Subscript[c, 
                s]][r]) - 4*Pi*r^3*\[CurlyEpsilon]0[r]*(9*(r - 2*m0[r]) - 
            32*L^2*Pi*OverHat[\[Eta]]*(3*OverHat[\[Zeta]] + 
              4*OverHat[\[Eta]])*(r - 2*m0[r] + 4*Pi*r^3*p0[r])*
             Subscript[\[Tau], \[CurlyEpsilon]]*(p0[r] + \[CurlyEpsilon]0[r])*
             Subscript[c, s][r]^2 - 8*L^2*Pi*OverHat[\[Eta]]*
             (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*Subscript[\[Tau], 
              \[CurlyEpsilon]]*(p0[r] + \[CurlyEpsilon]0[r])*
             (4*r^2*(-2*Pi*r*p0[r]*(1 + Subscript[c, s][r]^2) + 
                Subscript[c, s][r]*Derivative[1][Subscript[c, s]][r]) - 
              2*m0[r]*(1 + Subscript[c, s][r]^2 + 4*r*Subscript[c, s][r]*
                 Derivative[1][Subscript[c, s]][r])))) + 
        Subscript[c, s][r]*(9*r*(r - 2*m0[r])^2 - 9*(r - 2*m0[r])^3 - 
          128*L^2*Pi^3*r^7*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*
           Subscript[\[Tau], \[CurlyEpsilon]]*\[CurlyEpsilon]0[r]^2*
           (p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]^2 + 
          64*L^2*Pi^3*r^6*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*p0[r]^2*
           Subscript[\[Tau], \[CurlyEpsilon]]*(p0[r] + \[CurlyEpsilon]0[r])*
           (-16*OverHat[\[Eta]]*(2*r - 5*m0[r] + 4*Pi*r^3*\[CurlyEpsilon]0[
                r])*Subscript[c, s][r]^2 - 6*OverHat[\[Zeta]]*
             (r - 4*m0[r] + 8*Pi*r^3*\[CurlyEpsilon]0[r])*Subscript[c, s][r]^
              2 - (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
             (4*r^2*(-2*Pi*r*p0[r]*(1 + Subscript[c, s][r]^2) + 
                Subscript[c, s][r]*Derivative[1][Subscript[c, s]][r]) - 
              2*m0[r]*(1 + Subscript[c, s][r]^2 + 4*r*Subscript[c, s][r]*
                 Derivative[1][Subscript[c, s]][r]))) - 
          8*Pi*r^3*\[CurlyEpsilon]0[r]*(9*(r - 2*m0[r])^2 - 
            24*L^2*Pi*(r - m0[r])*m0[r]*OverHat[\[Zeta]]*
             (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*Subscript[\[Tau], 
              \[CurlyEpsilon]]*(p0[r] + \[CurlyEpsilon]0[r])*
             Subscript[c, s][r]^2 + 16*L^2*Pi*(r - 4*m0[r])*m0[r]*
             OverHat[\[Eta]]*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
             Subscript[\[Tau], \[CurlyEpsilon]]*(p0[r] + \[CurlyEpsilon]0[r])*
             Subscript[c, s][r]^2 + 3*L^2*Pi*r*OverHat[\[Zeta]]*
             (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*Subscript[\[Tau], 
              \[CurlyEpsilon]]*(p0[r] + \[CurlyEpsilon]0[r])*
             (4*r^2*(-2*Pi*r*p0[r]*(1 + Subscript[c, s][r]^2) + 
                Subscript[c, s][r]*Derivative[1][Subscript[c, s]][r]) - 
              2*m0[r]*(1 + Subscript[c, s][r]^2 + 4*r*Subscript[c, s][r]*
                 Derivative[1][Subscript[c, s]][r])) - 3*L^2*Pi*(r - 2*m0[r])*
             OverHat[\[Zeta]]*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
             Subscript[\[Tau], \[CurlyEpsilon]]*(p0[r] + \[CurlyEpsilon]0[r])*
             (4*r^2*(-2*Pi*r*p0[r]*(1 + Subscript[c, s][r]^2) + 
                Subscript[c, s][r]*Derivative[1][Subscript[c, s]][r]) - 
              2*m0[r]*(1 + Subscript[c, s][r]^2 + 4*r*Subscript[c, s][r]*
                 Derivative[1][Subscript[c, s]][r])) + 4*L^2*Pi*r*
             OverHat[\[Eta]]*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
             Subscript[\[Tau], \[CurlyEpsilon]]*(p0[r] + \[CurlyEpsilon]0[r])*
             (4*r^2*(-2*Pi*r*p0[r]*(1 + Subscript[c, s][r]^2) + 
                Subscript[c, s][r]*Derivative[1][Subscript[c, s]][r]) - 
              2*m0[r]*(1 + Subscript[c, s][r]^2 + 4*r*Subscript[c, s][r]*
                 Derivative[1][Subscript[c, s]][r])) - 4*L^2*Pi*(r - 2*m0[r])*
             OverHat[\[Eta]]*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
             Subscript[\[Tau], \[CurlyEpsilon]]*(p0[r] + \[CurlyEpsilon]0[r])*
             (4*r^2*(-2*Pi*r*p0[r]*(1 + Subscript[c, s][r]^2) + 
                Subscript[c, s][r]*Derivative[1][Subscript[c, s]][r]) - 
              2*m0[r]*(1 + Subscript[c, s][r]^2 + 4*r*Subscript[c, s][r]*
                 Derivative[1][Subscript[c, s]][r]))) - 8*Pi*r^3*p0[r]*
           (18*(r - 2*m0[r])^2 + 16*L^2*Pi*OverHat[\[Eta]]*
             (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*Subscript[\[Tau], 
              \[CurlyEpsilon]]*(p0[r] + \[CurlyEpsilon]0[r])*
             (-4*m0[r]^2 + 4*Pi*r^4*\[CurlyEpsilon]0[r]*(5 + 8*Pi*r^2*
                 \[CurlyEpsilon]0[r]) + m0[r]*(r - 40*Pi*r^3*\[CurlyEpsilon]0[
                  r]))*Subscript[c, s][r]^2 + 24*L^2*Pi*OverHat[\[Zeta]]*
             (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*Subscript[\[Tau], 
              \[CurlyEpsilon]]*(p0[r] + \[CurlyEpsilon]0[r])*
             (m0[r]^2 + 4*Pi*r^4*\[CurlyEpsilon]0[r]*(1 + 4*Pi*r^2*
                 \[CurlyEpsilon]0[r]) - m0[r]*(r + 8*Pi*r^3*\[CurlyEpsilon]0[
                  r]))*Subscript[c, s][r]^2 + 3*L^2*Pi*r*OverHat[\[Zeta]]*
             (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*Subscript[\[Tau], 
              \[CurlyEpsilon]]*(p0[r] + \[CurlyEpsilon]0[r])*
             (4*r^2*(-2*Pi*r*p0[r]*(1 + Subscript[c, s][r]^2) + 
                Subscript[c, s][r]*Derivative[1][Subscript[c, s]][r]) - 
              2*m0[r]*(1 + Subscript[c, s][r]^2 + 4*r*Subscript[c, s][r]*
                 Derivative[1][Subscript[c, s]][r])) - 3*L^2*Pi*(r - 2*m0[r])*
             OverHat[\[Zeta]]*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
             Subscript[\[Tau], \[CurlyEpsilon]]*(p0[r] + \[CurlyEpsilon]0[r])*
             (4*r^2*(-2*Pi*r*p0[r]*(1 + Subscript[c, s][r]^2) + 
                Subscript[c, s][r]*Derivative[1][Subscript[c, s]][r]) - 
              2*m0[r]*(1 + Subscript[c, s][r]^2 + 4*r*Subscript[c, s][r]*
                 Derivative[1][Subscript[c, s]][r])) + 4*L^2*Pi*r*
             OverHat[\[Eta]]*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
             Subscript[\[Tau], \[CurlyEpsilon]]*(p0[r] + \[CurlyEpsilon]0[r])*
             (4*r^2*(-2*Pi*r*p0[r]*(1 + Subscript[c, s][r]^2) + 
                Subscript[c, s][r]*Derivative[1][Subscript[c, s]][r]) - 
              2*m0[r]*(1 + Subscript[c, s][r]^2 + 4*r*Subscript[c, s][r]*
                 Derivative[1][Subscript[c, s]][r])) - 4*L^2*Pi*(r - 2*m0[r])*
             OverHat[\[Eta]]*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
             Subscript[\[Tau], \[CurlyEpsilon]]*(p0[r] + \[CurlyEpsilon]0[r])*
             (4*r^2*(-2*Pi*r*p0[r]*(1 + Subscript[c, s][r]^2) + 
                Subscript[c, s][r]*Derivative[1][Subscript[c, s]][r]) - 
              2*m0[r]*(1 + Subscript[c, s][r]^2 + 4*r*Subscript[c, s][r]*
                 Derivative[1][Subscript[c, s]][r])) + 24*L^2*Pi^2*r^3*
             OverHat[\[Zeta]]*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
             Subscript[\[Tau], \[CurlyEpsilon]]*\[CurlyEpsilon]0[r]*
             (p0[r] + \[CurlyEpsilon]0[r])*(4*r^2*(-2*Pi*r*p0[r]*
                 (1 + Subscript[c, s][r]^2) + Subscript[c, s][r]*
                 Derivative[1][Subscript[c, s]][r]) - 2*m0[r]*(1 + 
                Subscript[c, s][r]^2 + 4*r*Subscript[c, s][r]*
                 Derivative[1][Subscript[c, s]][r])) + 32*L^2*Pi^2*r^3*
             OverHat[\[Eta]]*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
             Subscript[\[Tau], \[CurlyEpsilon]]*\[CurlyEpsilon]0[r]*
             (p0[r] + \[CurlyEpsilon]0[r])*(4*r^2*(-2*Pi*r*p0[r]*
                 (1 + Subscript[c, s][r]^2) + Subscript[c, s][r]*
                 Derivative[1][Subscript[c, s]][r]) - 2*m0[r]*(1 + 
                Subscript[c, s][r]^2 + 4*r*Subscript[c, s][r]*
                 Derivative[1][Subscript[c, s]][r]))))))/E^(\[Nu]0[r]/2) + 
     (6*(9*(r - 2*m0[r]) + 8*L*Pi*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
         Subscript[\[Tau], \[CurlyEpsilon]]*(p0[r] + \[CurlyEpsilon]0[r])*
         (3*E^(\[Nu]0[r]/2)*(r - 2*m0[r]) + 
          (2*L*Pi*r^3*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
            (-1 + Subscript[\[Tau], P])*(p0[r] + \[CurlyEpsilon]0[r])*
            (-3 + 24*E^(\[Nu]0[r]/2)*L*Pi*OverHat[\[Zeta]]*Subscript[\[Tau], 
               Q]*(p0[r] + \[CurlyEpsilon]0[r]) + 32*E^(\[Nu]0[r]/2)*L*Pi*
              OverHat[\[Eta]]*Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[
                r]))*Subscript[c, s][r]^2)/3))*
       (m0[r]^2*(-3*OverHat[\[Zeta]]*Subscript[\[Tau], \[CurlyEpsilon]]*
           (-1 + Subscript[c, s][r]^2) + 6*OverHat[\[Zeta]]*
           (-1 + Subscript[\[Tau], P])*Subscript[\[Tau], Q]*
           Subscript[c, s][r]*(Subscript[c, s][r] + 5*Subscript[c, s][r]^3 + 
            2*r*Derivative[1][Subscript[c, s]][r]) + 8*OverHat[\[Eta]]*
           (-1 + Subscript[\[Tau], P])*Subscript[\[Tau], Q]*
           Subscript[c, s][r]*(Subscript[c, s][r] + 5*Subscript[c, s][r]^3 + 
            2*r*Derivative[1][Subscript[c, s]][r]) + 4*OverHat[\[Eta]]*
           Subscript[\[Tau], \[CurlyEpsilon]]*(1 + 11*Subscript[c, s][r]^2 + 
            30*Subscript[c, s][r]^4 + 24*r*Subscript[c, s][r]^3*
             Derivative[1][Subscript[c, s]][r])) + 
        r*m0[r]*(3*OverHat[\[Zeta]]*(2*Subscript[\[Tau], \[CurlyEpsilon]]*
             Subscript[c, s][r]^2 + 8*Pi*r^2*p0[r]*(Subscript[\[Tau], 
                \[CurlyEpsilon]]*(1 + 3*Subscript[c, s][r]^2 + 
                Subscript[\[Tau], Q]*(1 + 5*Subscript[c, s][r]^2)) - 
              2*(-1 + Subscript[\[Tau], P])*Subscript[\[Tau], Q]*Subscript[c, 
                 s][r]*(Subscript[c, s][r] - r*Derivative[1][Subscript[c, s]][
                  r])) + Subscript[\[Tau], Q]*(Subscript[\[Tau], 
                \[CurlyEpsilon]]*(1 + 5*Subscript[c, s][r]^2) - 
              (-1 + Subscript[\[Tau], P])*Subscript[c, s][r]*(
                (1 + 8*Pi*r^2*\[CurlyEpsilon]0[r])*Subscript[c, s][r] + 
                (5 + 24*Pi*r^2*\[CurlyEpsilon]0[r])*Subscript[c, s][r]^3 + 
                2*r*Derivative[1][Subscript[c, s]][r]))) + 
          4*OverHat[\[Eta]]*(-(Subscript[\[Tau], \[CurlyEpsilon]]*
              Subscript[c, s][r]^2*(4 + 3*(9 + 8*Pi*r^2*\[CurlyEpsilon]0[r])*
                Subscript[c, s][r]^2 + 24*r*Subscript[c, s][r]*
                Derivative[1][Subscript[c, s]][r])) + 8*Pi*r^2*p0[r]*
             (Subscript[\[Tau], \[CurlyEpsilon]]*(1 + 9*Subscript[c, s][r]^
                  2 + Subscript[\[Tau], Q]*(1 + 5*Subscript[c, s][r]^2)) - 
              2*(-1 + Subscript[\[Tau], P])*Subscript[\[Tau], Q]*Subscript[c, 
                 s][r]*(Subscript[c, s][r] - r*Derivative[1][Subscript[c, s]][
                  r])) + Subscript[\[Tau], Q]*(Subscript[\[Tau], 
                \[CurlyEpsilon]]*(1 + 5*Subscript[c, s][r]^2) - 
              (-1 + Subscript[\[Tau], P])*Subscript[c, s][r]*(
                (1 + 8*Pi*r^2*\[CurlyEpsilon]0[r])*Subscript[c, s][r] + 
                (5 + 24*Pi*r^2*\[CurlyEpsilon]0[r])*Subscript[c, s][r]^3 + 
                2*r*Derivative[1][Subscript[c, s]][r])))) + 
        2*r^2*(3*OverHat[\[Zeta]]*(8*Pi^2*r^4*p0[r]^2*Subscript[\[Tau], 
              \[CurlyEpsilon]]*(1 + 2*Subscript[\[Tau], Q] + Subscript[c, s][
                r]^2) + Subscript[c, s][r]^2*(-2*Pi*r^2*Subscript[\[Tau], 
                \[CurlyEpsilon]]*\[CurlyEpsilon]0[r] - Subscript[\[Tau], Q]*(
                Subscript[\[Tau], \[CurlyEpsilon]]*(1 + 2*Pi*r^2*
                   \[CurlyEpsilon]0[r]) - 2*Pi*r^2*(-1 + Subscript[\[Tau], 
                   P])*\[CurlyEpsilon]0[r]*(1 + 3*Subscript[c, s][r]^2))) - 
            2*Pi*r^2*p0[r]*(Subscript[\[Tau], \[CurlyEpsilon]]*(1 + 
                8*Pi*r^2*\[CurlyEpsilon]0[r])*Subscript[c, s][r]^2 + 
              Subscript[\[Tau], Q]*(Subscript[\[Tau], \[CurlyEpsilon]]*
                 (-1 + (4 + 8*Pi*r^2*\[CurlyEpsilon]0[r])*Subscript[c, s][r]^
                    2) - 2*(-1 + Subscript[\[Tau], P])*Subscript[c, s][r]*
                 (Subscript[c, s][r] - r*Derivative[1][Subscript[c, s]][
                    r])))) + 4*OverHat[\[Eta]]*(8*Pi^2*r^4*p0[r]^2*
             Subscript[\[Tau], \[CurlyEpsilon]]*(1 + 2*Subscript[\[Tau], Q] + 
              Subscript[c, s][r]^2) - 2*Pi*r^2*p0[r]*(Subscript[\[Tau], 
                \[CurlyEpsilon]]*(7 + 8*Pi*r^2*\[CurlyEpsilon]0[r])*
               Subscript[c, s][r]^2 + Subscript[\[Tau], Q]*(
                Subscript[\[Tau], \[CurlyEpsilon]]*(-1 + (4 + 8*Pi*r^2*
                     \[CurlyEpsilon]0[r])*Subscript[c, s][r]^2) - 
                2*(-1 + Subscript[\[Tau], P])*Subscript[c, s][r]*
                 (Subscript[c, s][r] - r*Derivative[1][Subscript[c, s]][
                    r]))) + Subscript[c, s][r]^2*(-(Subscript[\[Tau], Q]*
                (Subscript[\[Tau], \[CurlyEpsilon]]*(1 + 2*Pi*r^2*
                    \[CurlyEpsilon]0[r]) - 2*Pi*r^2*(-1 + Subscript[\[Tau], 
                    P])*\[CurlyEpsilon]0[r]*(1 + 3*Subscript[c, s][r]^2))) + 
              Subscript[\[Tau], \[CurlyEpsilon]]*(2*Pi*r^2*\[CurlyEpsilon]0[
                  r]*(-1 + 3*Subscript[c, s][r]^2) + 3*Subscript[c, s][r]*
                 (Subscript[c, s][r] + r*Derivative[1][Subscript[c, s]][
                    r])))))))/E^(\[Nu]0[r]/2)))/(54*r^3*(r - 2*m0[r])^2*
    Subscript[\[Tau], \[CurlyEpsilon]]*Subscript[c, s][r]^2), 
 B2 -> (L*(p0[r] + \[CurlyEpsilon]0[r])*
    (-16*L*Pi*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*
      (m0[r] + 4*Pi*r^3*p0[r])*(-1 + Subscript[\[Tau], P])*
      Subscript[\[Tau], \[CurlyEpsilon]]*(Subscript[\[Tau], Q] + 
       Subscript[\[Tau], \[CurlyEpsilon]])*(p0[r] + \[CurlyEpsilon]0[r])*
      (9*(r - 2*m0[r]) + 16*L^2*Pi^2*r^3*(3*OverHat[\[Zeta]] + 
          4*OverHat[\[Eta]])^2*p0[r]*Subscript[\[Tau], P]*
        Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])*
        Subscript[c, s][r]^2 + 16*L^2*Pi^2*r^3*
        (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*Subscript[\[Tau], P]*
        Subscript[\[Tau], Q]*\[CurlyEpsilon]0[r]*
        (p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]^2 - 
       48*L^2*Pi^2*r^3*OverHat[\[Zeta]]*(3*OverHat[\[Zeta]] + 
         4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*
        (p0[r] + \[CurlyEpsilon]0[r])^2*Subscript[c, s][r]^2 - 
       64*L^2*Pi^2*r^3*OverHat[\[Eta]]*(3*OverHat[\[Zeta]] + 
         4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*
        (p0[r] + \[CurlyEpsilon]0[r])^2*Subscript[c, s][r]^2) - 
     8*L*Pi*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*
      (-1 + Subscript[\[Tau], P])*Subscript[\[Tau], \[CurlyEpsilon]]*
      (Subscript[\[Tau], Q] + Subscript[\[Tau], \[CurlyEpsilon]])*
      (p0[r] + \[CurlyEpsilon]0[r])*(10*m0[r] - 
       4*(r + 2*Pi*r^3*\[CurlyEpsilon]0[r]))*Subscript[c, s][r]^2*
      (9*(r - 2*m0[r]) + 16*L^2*Pi^2*r^3*(3*OverHat[\[Zeta]] + 
          4*OverHat[\[Eta]])^2*p0[r]*Subscript[\[Tau], P]*
        Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])*
        Subscript[c, s][r]^2 + 16*L^2*Pi^2*r^3*
        (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*Subscript[\[Tau], P]*
        Subscript[\[Tau], Q]*\[CurlyEpsilon]0[r]*
        (p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]^2 - 
       48*L^2*Pi^2*r^3*OverHat[\[Zeta]]*(3*OverHat[\[Zeta]] + 
         4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*
        (p0[r] + \[CurlyEpsilon]0[r])^2*Subscript[c, s][r]^2 - 
       64*L^2*Pi^2*r^3*OverHat[\[Eta]]*(3*OverHat[\[Zeta]] + 
         4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*
        (p0[r] + \[CurlyEpsilon]0[r])^2*Subscript[c, s][r]^2) - 
     (3*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*(-1 + Subscript[\[Tau], P])*
       (Subscript[\[Tau], Q] + Subscript[\[Tau], \[CurlyEpsilon]])*
       (9*r*(r - 2*m0[r]) - 9*(r - 2*m0[r])^2 - 18*(3*r - 5*m0[r])*
         (r - 2*m0[r])*Subscript[c, s][r]^2 + 128*L^2*Pi^3*r^6*
         (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*p0[r]^2*
         Subscript[\[Tau], \[CurlyEpsilon]]*(p0[r] + \[CurlyEpsilon]0[r])*
         Subscript[c, s][r]^2 + 8*Pi*r^3*\[CurlyEpsilon]0[r]*
         Subscript[c, s][r]^2*(9*(r - 2*m0[r]) + 12*L^2*Pi*m0[r]*
           OverHat[\[Zeta]]*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
           Subscript[\[Tau], \[CurlyEpsilon]]*(p0[r] + \[CurlyEpsilon]0[r]) + 
          8*L^2*Pi*OverHat[\[Eta]]*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
           Subscript[\[Tau], \[CurlyEpsilon]]*(p0[r] + \[CurlyEpsilon]0[r])*
           (2*m0[r] - 6*(r - 2*m0[r])*Subscript[c, s][r]^2)) + 
        8*Pi*r^3*p0[r]*(9*(r - 2*m0[r]) + 12*L^2*Pi*OverHat[\[Zeta]]*
           (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*Subscript[\[Tau], 
            \[CurlyEpsilon]]*(p0[r] + \[CurlyEpsilon]0[r])*
           (m0[r] + 4*Pi*r^3*\[CurlyEpsilon]0[r])*Subscript[c, s][r]^2 + 
          8*L^2*Pi*OverHat[\[Eta]]*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
           Subscript[\[Tau], \[CurlyEpsilon]]*(p0[r] + \[CurlyEpsilon]0[r])*
           Subscript[c, s][r]^2*(2*m0[r] + 8*Pi*r^3*\[CurlyEpsilon]0[r] - 
            6*(r - 2*m0[r])*Subscript[c, s][r]^2))))/E^(\[Nu]0[r]/2) - 
     64*L*Pi^2*r^3*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*
      (-1 + Subscript[\[Tau], P])*Subscript[\[Tau], \[CurlyEpsilon]]*
      (Subscript[\[Tau], Q] + Subscript[\[Tau], \[CurlyEpsilon]])*
      (p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]^2*
      (9*(r - 2*m0[r])*p0[r] + 9*(r - 2*m0[r])*\[CurlyEpsilon]0[r] - 
       16*L^2*Pi^2*r^3*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*p0[r]^2*
        Subscript[\[Tau], P]*Subscript[\[Tau], Q]*
        (p0[r] + \[CurlyEpsilon]0[r]) - 2*L^2*Pi*
        (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*p0[r]*Subscript[\[Tau], P]*
        Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])*
        (2*m0[r] - 2*(2*r - 5*m0[r])*Subscript[c, s][r]^2 - 
         8*Pi*r^3*\[CurlyEpsilon]0[r]*(-1 + Subscript[c, s][r]^2)) + 
       4*L^2*Pi*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*
        (p0[r] + \[CurlyEpsilon]0[r])*(4*Pi*r^3*(3*OverHat[\[Zeta]] + 
           4*OverHat[\[Eta]])*Subscript[\[Tau], P]*\[CurlyEpsilon]0[r]^2*
          Subscript[c, s][r]^2 - 3*(2*r - 5*m0[r])*OverHat[\[Zeta]]*
          (p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]^2 + 
         4*(r - m0[r])*OverHat[\[Eta]]*(p0[r] + \[CurlyEpsilon]0[r])*
          Subscript[c, s][r]^2 - 4*Pi*r^3*(3*OverHat[\[Zeta]] + 
           4*OverHat[\[Eta]])*\[CurlyEpsilon]0[r]*
          (p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]^2 - 
         (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*Subscript[\[Tau], P]*
          \[CurlyEpsilon]0[r]*(m0[r] - 2*r*Subscript[c, s][r]^2 + 
           5*m0[r]*Subscript[c, s][r]^2))) - 
     (3*(9*(r - 2*m0[r]) + 8*L*Pi*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
         Subscript[\[Tau], \[CurlyEpsilon]]*(p0[r] + \[CurlyEpsilon]0[r])*
         (3*E^(\[Nu]0[r]/2)*(r - 2*m0[r]) + 
          (2*L*Pi*r^3*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
            (-1 + Subscript[\[Tau], P])*(p0[r] + \[CurlyEpsilon]0[r])*
            (-3 + 24*E^(\[Nu]0[r]/2)*L*Pi*OverHat[\[Zeta]]*Subscript[\[Tau], 
               Q]*(p0[r] + \[CurlyEpsilon]0[r]) + 32*E^(\[Nu]0[r]/2)*L*Pi*
              OverHat[\[Eta]]*Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[
                r]))*Subscript[c, s][r]^2)/3))*
       ((3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*
         (2*r*(1 + 8*Pi*r^2*p0[r])*Subscript[\[Tau], \[CurlyEpsilon]] - 
          2*Subscript[\[Tau], P]*(m0[r] + 4*Pi*r^3*p0[r] + 
            (-3*r + 5*m0[r] + 4*Pi*r^3*\[CurlyEpsilon]0[r])*
             Subscript[c, s][r]^2)) + 3*OverHat[\[Zeta]]*
         (2*(m0[r] + 4*Pi*r^3*p0[r])*Subscript[\[Tau], \[CurlyEpsilon]] + 
          2*Subscript[\[Tau], Q]*(m0[r] + 4*Pi*r^3*p0[r] + 
            (-3*r + 5*m0[r] + 4*Pi*r^3*\[CurlyEpsilon]0[r])*
             Subscript[c, s][r]^2)) + 4*OverHat[\[Eta]]*
         (Subscript[\[Tau], \[CurlyEpsilon]]*(2*m0[r] + 8*Pi*r^3*p0[r] - 
            6*(r - 2*m0[r])*Subscript[c, s][r]^2) + 2*Subscript[\[Tau], Q]*
           (m0[r] + 4*Pi*r^3*p0[r] + (-3*r + 5*m0[r] + 4*Pi*r^3*
               \[CurlyEpsilon]0[r])*Subscript[c, s][r]^2))))/
      E^(\[Nu]0[r]/2) + 256*L^3*Pi^3*r^3*
      (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^4*(-1 + Subscript[\[Tau], P])^
       2*Subscript[\[Tau], Q]*Subscript[\[Tau], \[CurlyEpsilon]]*
      (Subscript[\[Tau], Q] + Subscript[\[Tau], \[CurlyEpsilon]])*
      (p0[r] + \[CurlyEpsilon]0[r])^3*Subscript[c, s][r]^2*
      (8*Pi*r^3*p0[r]*(1 + Subscript[c, s][r]^2) - r*Subscript[c, s][r]*
        (Subscript[c, s][r] + 2*r*Derivative[1][Subscript[c, s]][r]) + 
       m0[r]*(2 + 4*Subscript[c, s][r]^2 + 4*r*Subscript[c, s][r]*
          Derivative[1][Subscript[c, s]][r])) - 
     16*L*Pi*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*
      (-1 + Subscript[\[Tau], P])*Subscript[\[Tau], \[CurlyEpsilon]]*
      (Subscript[\[Tau], Q] + Subscript[\[Tau], \[CurlyEpsilon]])*
      (p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]^2*
      (9*(r - 2*m0[r])^2 + 16*L^2*Pi^2*r^3*(3*OverHat[\[Zeta]] + 
          4*OverHat[\[Eta]])^2*(m0[r] + 4*Pi*r^3*p0[r])*Subscript[\[Tau], P]*
        Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])^2 + 
       18*(r - 2*m0[r])*(-m0[r] + 4*Pi*r^3*\[CurlyEpsilon]0[r]) - 
       16*L^2*Pi^2*r^3*(r - 2*m0[r])*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^
         2*p0[r]*Subscript[\[Tau], P]*Subscript[\[Tau], Q]*
        (p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]^2 - 
       16*L^2*Pi^2*r^3*(r - 2*m0[r])*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^
         2*Subscript[\[Tau], P]*Subscript[\[Tau], Q]*\[CurlyEpsilon]0[r]*
        (p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]^2 + 
       48*L^2*Pi^2*r^3*(r - 2*m0[r])*OverHat[\[Zeta]]*(3*OverHat[\[Zeta]] + 
         4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*
        (p0[r] + \[CurlyEpsilon]0[r])^2*Subscript[c, s][r]^2 + 
       64*L^2*Pi^2*r^3*(r - 2*m0[r])*OverHat[\[Eta]]*(3*OverHat[\[Zeta]] + 
         4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*
        (p0[r] + \[CurlyEpsilon]0[r])^2*Subscript[c, s][r]^2 + 
       16*L^2*Pi^2*r^3*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*
        (m0[r] + 4*Pi*r^3*p0[r])*Subscript[\[Tau], P]*Subscript[\[Tau], Q]*
        (p0[r] + \[CurlyEpsilon]0[r])^2*Subscript[c, s][r]^2 + 
       16*L^2*Pi^2*r^3*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*p0[r]*
        (m0[r] + 4*Pi*r^3*p0[r])*Subscript[\[Tau], P]*Subscript[\[Tau], Q]*
        (p0[r] + \[CurlyEpsilon]0[r])*(1 + Subscript[c, s][r]^2) + 
       16*L^2*Pi^2*r^3*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*
        (m0[r] + 4*Pi*r^3*p0[r])*Subscript[\[Tau], P]*Subscript[\[Tau], Q]*
        \[CurlyEpsilon]0[r]*(p0[r] + \[CurlyEpsilon]0[r])*
        (1 + Subscript[c, s][r]^2) - 48*L^2*Pi^2*r^3*OverHat[\[Zeta]]*
        (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*(m0[r] + 4*Pi*r^3*p0[r])*
        Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])^2*
        (1 + Subscript[c, s][r]^2) - 64*L^2*Pi^2*r^3*OverHat[\[Eta]]*
        (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*(m0[r] + 4*Pi*r^3*p0[r])*
        Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])^2*
        (1 + Subscript[c, s][r]^2) - 32*L^2*Pi^2*r^4*(r - 2*m0[r])*
        (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*p0[r]*Subscript[\[Tau], P]*
        Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]*
        Derivative[1][Subscript[c, s]][r] - 32*L^2*Pi^2*r^4*(r - 2*m0[r])*
        (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*Subscript[\[Tau], P]*
        Subscript[\[Tau], Q]*\[CurlyEpsilon]0[r]*
        (p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]*
        Derivative[1][Subscript[c, s]][r] + 24*L^2*Pi^2*r^3*OverHat[\[Zeta]]*
        (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*
        (p0[r] + \[CurlyEpsilon]0[r])^2*
        (4*r^2*(-2*Pi*r*p0[r]*(1 + Subscript[c, s][r]^2) + 
           Subscript[c, s][r]*Derivative[1][Subscript[c, s]][r]) - 
         2*m0[r]*(1 + Subscript[c, s][r]^2 + 4*r*Subscript[c, s][r]*
            Derivative[1][Subscript[c, s]][r])) + 32*L^2*Pi^2*r^3*
        OverHat[\[Eta]]*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
        Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])^2*
        (4*r^2*(-2*Pi*r*p0[r]*(1 + Subscript[c, s][r]^2) + 
           Subscript[c, s][r]*Derivative[1][Subscript[c, s]][r]) - 
         2*m0[r]*(1 + Subscript[c, s][r]^2 + 4*r*Subscript[c, s][r]*
            Derivative[1][Subscript[c, s]][r])))))/
   (54*r^2*(r - 2*m0[r])*Subscript[\[Tau], \[CurlyEpsilon]]), 
 B3 -> (L*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
    (-1 + Subscript[\[Tau], P])*(p0[r] + \[CurlyEpsilon]0[r])*
    Subscript[c, s][r]^2*((27*(r - 2*m0[r])*(Subscript[\[Tau], Q] + 
        Subscript[\[Tau], \[CurlyEpsilon]]))/(E^(\[Nu]0[r]/2)*
       Subscript[\[Tau], \[CurlyEpsilon]]) - 128*L^3*Pi^3*r^3*
      (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^3*(-1 + Subscript[\[Tau], P])*
      Subscript[\[Tau], Q]*(Subscript[\[Tau], Q] + Subscript[\[Tau], 
        \[CurlyEpsilon]])*(p0[r] + \[CurlyEpsilon]0[r])^3*
      Subscript[c, s][r]^2 + 8*L*Pi*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
      (Subscript[\[Tau], Q] + Subscript[\[Tau], \[CurlyEpsilon]])*
      (p0[r] + \[CurlyEpsilon]0[r])*(9*(r - 2*m0[r]) + 
       16*L^2*Pi^2*r^3*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*p0[r]*
        Subscript[\[Tau], P]*Subscript[\[Tau], Q]*
        (p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]^2 + 
       16*L^2*Pi^2*r^3*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*
        Subscript[\[Tau], P]*Subscript[\[Tau], Q]*\[CurlyEpsilon]0[r]*
        (p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]^2 - 
       48*L^2*Pi^2*r^3*OverHat[\[Zeta]]*(3*OverHat[\[Zeta]] + 
         4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*
        (p0[r] + \[CurlyEpsilon]0[r])^2*Subscript[c, s][r]^2 - 
       64*L^2*Pi^2*r^3*OverHat[\[Eta]]*(3*OverHat[\[Zeta]] + 
         4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*
        (p0[r] + \[CurlyEpsilon]0[r])^2*Subscript[c, s][r]^2) - 
     (Subscript[\[Tau], Q]*(27*(r - 2*m0[r]) + 
        8*L*Pi*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
         Subscript[\[Tau], \[CurlyEpsilon]]*(p0[r] + \[CurlyEpsilon]0[r])*
         (9*E^(\[Nu]0[r]/2)*(r - 2*m0[r]) + 2*L*Pi*r^3*(3*OverHat[\[Zeta]] + 
            4*OverHat[\[Eta]])*(1 - Subscript[\[Tau], P])*
           (p0[r] + \[CurlyEpsilon]0[r])*(3 - 24*E^(\[Nu]0[r]/2)*L*Pi*
             OverHat[\[Zeta]]*Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[
               r]) - 32*E^(\[Nu]0[r]/2)*L*Pi*OverHat[\[Eta]]*
             Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r]))*
           Subscript[c, s][r]^2)))/(E^(\[Nu]0[r]/2)*Subscript[\[Tau], 
        \[CurlyEpsilon]])))/(27*r), 
 B4 -> ((p0[r] + \[CurlyEpsilon]0[r])*(96*E^(\[Nu]0[r]/2)*L^3*Pi^2*
      (r - 2*m0[r])*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^3*
      (m0[r] + 4*Pi*r^3*p0[r])*(-1 + Subscript[\[Tau], P])*
      Subscript[\[Tau], Q]*(Subscript[\[Tau], Q] + Subscript[\[Tau], 
        \[CurlyEpsilon]])*(p0[r] + \[CurlyEpsilon]0[r])^2*
      Subscript[c, s][r]^2 + 96*E^(\[Nu]0[r]/2)*L^3*Pi^2*(r - 2*m0[r])*
      (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^3*(m0[r] + 4*Pi*r^3*p0[r])*
      (-1 + Subscript[\[Tau], P])*Subscript[\[Tau], Q]*
      (Subscript[\[Tau], Q] + Subscript[\[Tau], \[CurlyEpsilon]])*
      (p0[r] + \[CurlyEpsilon]0[r])^2*(1 + Subscript[c, s][r]^2) - 
     18*L^2*Pi*(r - 2*m0[r])*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*
      (-1 + Subscript[\[Tau], P])*(Subscript[\[Tau], Q] + 
       Subscript[\[Tau], \[CurlyEpsilon]])*(p0[r] + \[CurlyEpsilon]0[r])*
      (2*m0[r] + 8*Pi*r^3*p0[r] - 2*(2*r - 5*m0[r] + 
         4*Pi*r^3*\[CurlyEpsilon]0[r])*Subscript[c, s][r]^2) + 
     (9*(r - 2*m0[r]) - 12*L^2*Pi*OverHat[\[Zeta]]*(3*OverHat[\[Zeta]] + 
         4*OverHat[\[Eta]])*(m0[r] + 4*Pi*r^3*p0[r])*Subscript[\[Tau], Q]*
        (p0[r] + \[CurlyEpsilon]0[r]) - 8*L^2*Pi*OverHat[\[Eta]]*
        (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*
        (p0[r] + \[CurlyEpsilon]0[r])*(2*m0[r] + 8*Pi*r^3*p0[r] - 
         6*(r - 2*m0[r])*Subscript[c, s][r]^2))*(9*(r - 2*m0[r]) + 
       8*L*Pi*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
        Subscript[\[Tau], \[CurlyEpsilon]]*(p0[r] + \[CurlyEpsilon]0[r])*
        (3*E^(\[Nu]0[r]/2)*(r - 2*m0[r]) + 
         (2*L*Pi*r^3*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
           (-1 + Subscript[\[Tau], P])*(p0[r] + \[CurlyEpsilon]0[r])*
           (-3 + 24*E^(\[Nu]0[r]/2)*L*Pi*OverHat[\[Zeta]]*Subscript[\[Tau], 
              Q]*(p0[r] + \[CurlyEpsilon]0[r]) + 32*E^(\[Nu]0[r]/2)*L*Pi*
             OverHat[\[Eta]]*Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[
               r]))*Subscript[c, s][r]^2)/3))))/
   (27*E^\[Nu]0[r]*(r - 2*m0[r])^2), 
 B5 -> (-4*L^2*Pi*r*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*
    (-1 + Subscript[\[Tau], P])*(Subscript[\[Tau], Q] + 
     Subscript[\[Tau], \[CurlyEpsilon]])*(p0[r] + \[CurlyEpsilon]0[r])^2*
    (-3 + 24*E^(\[Nu]0[r]/2)*L*Pi*OverHat[\[Zeta]]*Subscript[\[Tau], Q]*
      (p0[r] + \[CurlyEpsilon]0[r]) + 32*E^(\[Nu]0[r]/2)*L*Pi*OverHat[\[Eta]]*
      Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r]))*
    Subscript[c, s][r]^2)/(9*E^\[Nu]0[r]), 
 B6 -> (L*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*
    (p0[r] + \[CurlyEpsilon]0[r])*
    (3 + (8*L*Pi*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
       Subscript[\[Tau], \[CurlyEpsilon]]*(p0[r] + \[CurlyEpsilon]0[r])*
       (3*E^(\[Nu]0[r]/2) + (2*L*Pi*r^3*(3*OverHat[\[Zeta]] + 
           4*OverHat[\[Eta]])*(-1 + Subscript[\[Tau], P])*
          (p0[r] + \[CurlyEpsilon]0[r])*(-3 + 24*E^(\[Nu]0[r]/2)*L*Pi*
            OverHat[\[Zeta]]*Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[
              r]) + 32*E^(\[Nu]0[r]/2)*L*Pi*OverHat[\[Eta]]*
            Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r]))*
          Subscript[c, s][r]^2)/(3*(r - 2*m0[r]))))/3))/
   (3*E^((3*\[Nu]0[r])/2)), 
 B7 -> (8*E^(\[Nu]0[r]/2)*L*Pi*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*
     (m0[r] + 4*Pi*r^3*p0[r])*(-1 + Subscript[\[Tau], P])*
     Subscript[\[Tau], \[CurlyEpsilon]]*(Subscript[\[Tau], Q] + 
      Subscript[\[Tau], \[CurlyEpsilon]])*(p0[r] + \[CurlyEpsilon]0[r])*
     Subscript[c, s][r]^2*(9*(r - 2*m0[r]) + 16*L^2*Pi^2*r^3*
       (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*p0[r]*Subscript[\[Tau], P]*
       Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])*
       Subscript[c, s][r]^2 + 16*L^2*Pi^2*r^3*
       (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*Subscript[\[Tau], P]*
       Subscript[\[Tau], Q]*\[CurlyEpsilon]0[r]*(p0[r] + \[CurlyEpsilon]0[r])*
       Subscript[c, s][r]^2 - 48*L^2*Pi^2*r^3*OverHat[\[Zeta]]*
       (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*
       (p0[r] + \[CurlyEpsilon]0[r])^2*Subscript[c, s][r]^2 - 
      64*L^2*Pi^2*r^3*OverHat[\[Eta]]*(3*OverHat[\[Zeta]] + 
        4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])^
        2*Subscript[c, s][r]^2) + 8*E^(\[Nu]0[r]/2)*L*Pi*
     (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*(m0[r] + 4*Pi*r^3*p0[r])*
     (-1 + Subscript[\[Tau], P])*Subscript[\[Tau], \[CurlyEpsilon]]*
     (Subscript[\[Tau], Q] + Subscript[\[Tau], \[CurlyEpsilon]])*
     (p0[r] + \[CurlyEpsilon]0[r])*(1 + Subscript[c, s][r]^2)*
     (9*(r - 2*m0[r]) + 16*L^2*Pi^2*r^3*(3*OverHat[\[Zeta]] + 
         4*OverHat[\[Eta]])^2*p0[r]^2*Subscript[\[Tau], P]*
       Subscript[\[Tau], Q]*Subscript[c, s][r]^2 + 
      16*L^2*Pi^2*r^3*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*
       Subscript[\[Tau], P]*Subscript[\[Tau], Q]*\[CurlyEpsilon]0[r]^2*
       Subscript[c, s][r]^2 - 16*L^2*Pi^2*r^3*
       (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*Subscript[\[Tau], Q]*
       \[CurlyEpsilon]0[r]*(p0[r] + \[CurlyEpsilon]0[r])*
       Subscript[c, s][r]^2 - 16*L^2*Pi^2*r^3*
       (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*p0[r]*Subscript[\[Tau], Q]*
       (p0[r] + \[CurlyEpsilon]0[r] - 2*Subscript[\[Tau], P]*
         \[CurlyEpsilon]0[r])*Subscript[c, s][r]^2) + 
    3*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*(-1 + Subscript[\[Tau], P])*
     (Subscript[\[Tau], Q] + Subscript[\[Tau], \[CurlyEpsilon]])*
     (3*(r - 2*m0[r])*(3*m0[r] + 3*(r + 2*m0[r] - 
          8*Pi*r^3*\[CurlyEpsilon]0[r])*Subscript[c, s][r]^2 + 
        4*Pi*r^3*p0[r]*(3 + 6*Subscript[c, s][r]^2)) + 
      8*L^2*Pi^2*r^3*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*
       Subscript[\[Tau], \[CurlyEpsilon]]^2*(p0[r] + \[CurlyEpsilon]0[r])^2*
       Subscript[c, s][r]^3*
       (2*(m0[r] + 4*Pi*r^3*(2*p0[r] + \[CurlyEpsilon]0[r]))*
         Subscript[c, s][r] + 4*r*(r - 2*m0[r])*
         Derivative[1][Subscript[c, s]][r]) - 16*L^2*Pi^2*r^3*
       (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*Subscript[\[Tau], 
        \[CurlyEpsilon]]*(p0[r] + \[CurlyEpsilon]0[r])^2*Subscript[c, s][r]^3*
       (6*r^2*OverHat[\[Zeta]]*(-1 + Subscript[\[Tau], P])*
         (4*Pi*r*p0[r]*Subscript[c, s][r] + 2*Pi*r*\[CurlyEpsilon]0[r]*
           Subscript[c, s][r] + Derivative[1][Subscript[c, s]][r]) + 
        3*m0[r]*OverHat[\[Zeta]]*(-1 + Subscript[\[Tau], P])*
         (Subscript[c, s][r] - 4*r*Derivative[1][Subscript[c, s]][r]) + 
        4*m0[r]*OverHat[\[Eta]]*((5 + Subscript[\[Tau], P])*
           Subscript[c, s][r] - 4*r*(-1 + Subscript[\[Tau], P])*
           Derivative[1][Subscript[c, s]][r]) + 4*r*OverHat[\[Eta]]*
         ((-3 + 8*Pi*r^2*p0[r]*(-1 + Subscript[\[Tau], P]) + 
            4*Pi*r^2*(-1 + Subscript[\[Tau], P])*\[CurlyEpsilon]0[r])*
           Subscript[c, s][r] + 2*r*(-1 + Subscript[\[Tau], P])*
           Derivative[1][Subscript[c, s]][r]))) + 
    3*(9*(r - 2*m0[r]) + 8*L*Pi*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
       Subscript[\[Tau], \[CurlyEpsilon]]*(p0[r] + \[CurlyEpsilon]0[r])*
       (3*E^(\[Nu]0[r]/2)*(r - 2*m0[r]) + 
        (2*L*Pi*r^3*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
          (-1 + Subscript[\[Tau], P])*(p0[r] + \[CurlyEpsilon]0[r])*
          (-3 + 24*E^(\[Nu]0[r]/2)*L*Pi*OverHat[\[Zeta]]*Subscript[\[Tau], Q]*
            (p0[r] + \[CurlyEpsilon]0[r]) + 32*E^(\[Nu]0[r]/2)*L*Pi*
            OverHat[\[Eta]]*Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[
              r]))*Subscript[c, s][r]^2)/3))*
     (-3*r*OverHat[\[Zeta]]*(Subscript[\[Tau], Q]*
         (Subscript[\[Tau], \[CurlyEpsilon]] - (-1 + Subscript[\[Tau], P])*
           (-1 + 8*Pi*r^2*\[CurlyEpsilon]0[r])*Subscript[c, s][r]^2) + 
        4*Pi*r^2*p0[r]*(2*(-1 + Subscript[\[Tau], P] - Subscript[\[Tau], 
             \[CurlyEpsilon]])*Subscript[\[Tau], \[CurlyEpsilon]]*
           Subscript[c, s][r]^2 + Subscript[\[Tau], Q]*
           (-1 + 2*Subscript[\[Tau], \[CurlyEpsilon]] - 
            2*Subscript[c, s][r]^2 + Subscript[\[Tau], P]*
             (1 + 2*Subscript[c, s][r]^2))) + 
        2*r*(-1 + Subscript[\[Tau], P] - Subscript[\[Tau], \[CurlyEpsilon]])*
         Subscript[\[Tau], \[CurlyEpsilon]]*Subscript[c, s][r]*
         (2*Pi*r*\[CurlyEpsilon]0[r]*Subscript[c, s][r] + 
          Derivative[1][Subscript[c, s]][r])) - 3*m0[r]*OverHat[\[Zeta]]*
       ((-1 + Subscript[\[Tau], P])*Subscript[\[Tau], Q]*
         (1 + 2*Subscript[c, s][r]^2) + (-1 + Subscript[\[Tau], P] - 
          Subscript[\[Tau], \[CurlyEpsilon]])*Subscript[\[Tau], 
          \[CurlyEpsilon]]*Subscript[c, s][r]*(Subscript[c, s][r] - 
          4*r*Derivative[1][Subscript[c, s]][r])) - 4*r*OverHat[\[Eta]]*
       (Subscript[\[Tau], Q]*(Subscript[\[Tau], \[CurlyEpsilon]] - 
          (-1 + Subscript[\[Tau], P])*(-1 + 8*Pi*r^2*\[CurlyEpsilon]0[r])*
           Subscript[c, s][r]^2) + 4*Pi*r^2*p0[r]*
         (2*(-1 + Subscript[\[Tau], P] - Subscript[\[Tau], \[CurlyEpsilon]])*
           Subscript[\[Tau], \[CurlyEpsilon]]*Subscript[c, s][r]^2 + 
          Subscript[\[Tau], Q]*(-1 + 2*Subscript[\[Tau], \[CurlyEpsilon]] - 
            2*Subscript[c, s][r]^2 + Subscript[\[Tau], P]*
             (1 + 2*Subscript[c, s][r]^2))) - 
        Subscript[\[Tau], \[CurlyEpsilon]]*Subscript[c, s][r]*
         ((3 + 4*Pi*r^2*(1 - Subscript[\[Tau], P] + Subscript[\[Tau], 
               \[CurlyEpsilon]])*\[CurlyEpsilon]0[r])*Subscript[c, s][r] + 
          2*r*(1 - Subscript[\[Tau], P] + Subscript[\[Tau], \[CurlyEpsilon]])*
           Derivative[1][Subscript[c, s]][r])) - 4*m0[r]*OverHat[\[Eta]]*
       ((-1 + Subscript[\[Tau], P])*Subscript[\[Tau], Q]*
         (1 + 2*Subscript[c, s][r]^2) + Subscript[\[Tau], \[CurlyEpsilon]]*
         Subscript[c, s][r]*((5 + Subscript[\[Tau], P] - Subscript[\[Tau], 
             \[CurlyEpsilon]])*Subscript[c, s][r] + 
          4*r*(1 - Subscript[\[Tau], P] + Subscript[\[Tau], \[CurlyEpsilon]])*
           Derivative[1][Subscript[c, s]][r]))) - 8*E^(\[Nu]0[r]/2)*L*Pi*
     (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*(-1 + Subscript[\[Tau], P])*
     Subscript[\[Tau], \[CurlyEpsilon]]*(Subscript[\[Tau], Q] + 
      Subscript[\[Tau], \[CurlyEpsilon]])*(p0[r] + \[CurlyEpsilon]0[r])*
     Subscript[c, s][r]^2*(9*(r - 2*m0[r])^2 + 16*L^2*Pi^2*r^3*
       (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*p0[r]*
       (m0[r] + 4*Pi*r^3*p0[r])*Subscript[\[Tau], P]*Subscript[\[Tau], Q]*
       (p0[r] + \[CurlyEpsilon]0[r]) + 16*L^2*Pi^2*r^3*
       (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*(m0[r] + 4*Pi*r^3*p0[r])*
       Subscript[\[Tau], P]*Subscript[\[Tau], Q]*\[CurlyEpsilon]0[r]*
       (p0[r] + \[CurlyEpsilon]0[r]) - 48*L^2*Pi^2*r^3*OverHat[\[Zeta]]*
       (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*(m0[r] + 4*Pi*r^3*p0[r])*
       Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])^2 - 
      64*L^2*Pi^2*r^3*OverHat[\[Eta]]*(3*OverHat[\[Zeta]] + 
        4*OverHat[\[Eta]])*(m0[r] + 4*Pi*r^3*p0[r])*Subscript[\[Tau], Q]*
       (p0[r] + \[CurlyEpsilon]0[r])^2 - 8*L^2*Pi^2*r^3*(r - 2*m0[r])*
       (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*Subscript[\[Tau], P]*
       Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])^2 + 
      8*L^2*Pi^2*r^4*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*
       (1 + 8*Pi*r^2*p0[r])*Subscript[\[Tau], P]*Subscript[\[Tau], Q]*
       (p0[r] + \[CurlyEpsilon]0[r])^2 - 18*(r - 2*m0[r])*
       (m0[r] - 4*Pi*r^3*\[CurlyEpsilon]0[r]) - 16*L^2*Pi^2*r^3*(r - 2*m0[r])*
       (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*p0[r]*Subscript[\[Tau], P]*
       Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])*
       Subscript[c, s][r]^2 + 16*L^2*Pi^2*r^3*
       (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*p0[r]*
       (m0[r] + 4*Pi*r^3*p0[r])*Subscript[\[Tau], P]*Subscript[\[Tau], Q]*
       (p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]^2 - 
      16*L^2*Pi^2*r^3*(r - 2*m0[r])*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^
        2*Subscript[\[Tau], P]*Subscript[\[Tau], Q]*\[CurlyEpsilon]0[r]*
       (p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]^2 + 
      16*L^2*Pi^2*r^3*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*
       (m0[r] + 4*Pi*r^3*p0[r])*Subscript[\[Tau], P]*Subscript[\[Tau], Q]*
       \[CurlyEpsilon]0[r]*(p0[r] + \[CurlyEpsilon]0[r])*
       Subscript[c, s][r]^2 + 48*L^2*Pi^2*r^3*(r - 2*m0[r])*OverHat[\[Zeta]]*
       (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*
       (p0[r] + \[CurlyEpsilon]0[r])^2*Subscript[c, s][r]^2 + 
      64*L^2*Pi^2*r^3*(r - 2*m0[r])*OverHat[\[Eta]]*(3*OverHat[\[Zeta]] + 
        4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])^
        2*Subscript[c, s][r]^2 - 48*L^2*Pi^2*r^3*OverHat[\[Zeta]]*
       (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*(m0[r] + 4*Pi*r^3*p0[r])*
       Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])^2*
       Subscript[c, s][r]^2 - 64*L^2*Pi^2*r^3*OverHat[\[Eta]]*
       (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*(m0[r] + 4*Pi*r^3*p0[r])*
       Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])^2*
       Subscript[c, s][r]^2 + 16*L^2*Pi^2*r^3*
       (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*(m0[r] + 4*Pi*r^3*p0[r])*
       Subscript[\[Tau], P]*Subscript[\[Tau], Q]*
       (p0[r] + \[CurlyEpsilon]0[r])^2*Subscript[c, s][r]^2 - 
      32*L^2*Pi^2*r^4*(r - 2*m0[r])*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^
        2*p0[r]*Subscript[\[Tau], P]*Subscript[\[Tau], Q]*
       (p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]*
       Derivative[1][Subscript[c, s]][r] - 32*L^2*Pi^2*r^4*(r - 2*m0[r])*
       (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*Subscript[\[Tau], P]*
       Subscript[\[Tau], Q]*\[CurlyEpsilon]0[r]*(p0[r] + \[CurlyEpsilon]0[r])*
       Subscript[c, s][r]*Derivative[1][Subscript[c, s]][r] + 
      24*L^2*Pi^2*r^3*OverHat[\[Zeta]]*(3*OverHat[\[Zeta]] + 
        4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])^
        2*(4*r^2*(-2*Pi*r*p0[r]*(1 + Subscript[c, s][r]^2) + 
          Subscript[c, s][r]*Derivative[1][Subscript[c, s]][r]) - 
        2*m0[r]*(1 + Subscript[c, s][r]^2 + 4*r*Subscript[c, s][r]*
           Derivative[1][Subscript[c, s]][r])) + 32*L^2*Pi^2*r^3*
       OverHat[\[Eta]]*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
       Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])^2*
       (4*r^2*(-2*Pi*r*p0[r]*(1 + Subscript[c, s][r]^2) + 
          Subscript[c, s][r]*Derivative[1][Subscript[c, s]][r]) - 
        2*m0[r]*(1 + Subscript[c, s][r]^2 + 4*r*Subscript[c, s][r]*
           Derivative[1][Subscript[c, s]][r]))) + 32*E^(\[Nu]0[r]/2)*L^3*Pi^2*
     (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^4*(-1 + Subscript[\[Tau], P])*
     Subscript[\[Tau], Q]*Subscript[\[Tau], \[CurlyEpsilon]]^2*
     (Subscript[\[Tau], Q] + Subscript[\[Tau], \[CurlyEpsilon]])*
     (p0[r] + \[CurlyEpsilon]0[r])^2*Subscript[c, s][r]^2*
     (2*r^4*(8*Pi^2*r^2*p0[r]^2 - Derivative[1][Subscript[c, s]][r]^2 + 
        2*Pi*p0[r]*(-1 - 2*Subscript[c, s][r]^2 + 
          4*Pi*r^2*\[CurlyEpsilon]0[r]*(2 + Subscript[c, s][r]^2) - 
          6*r*Subscript[c, s][r]*Derivative[1][Subscript[c, s]][r]) - 
        2*Pi*\[CurlyEpsilon]0[r]*(1 + 2*Subscript[c, s][r]^2 - 
          2*r*Subscript[c, s][r]*Derivative[1][Subscript[c, s]][r]) - 
        Subscript[c, s][r]*Derivative[2][Subscript[c, s]][r]) + 
      2*r*m0[r]*(1 + Subscript[c, s][r]^2 - 4*r*Subscript[c, s][r]*
         Derivative[1][Subscript[c, s]][r] + 
        4*r^2*Derivative[1][Subscript[c, s]][r]^2 + 
        2*Pi*r^2*\[CurlyEpsilon]0[r]*(4 + 5*Subscript[c, s][r]^2 - 
          4*r*Subscript[c, s][r]*Derivative[1][Subscript[c, s]][r]) + 
        2*Pi*r^2*p0[r]*(2 + 3*Subscript[c, s][r]^2 + 12*r*Subscript[c, s][r]*
           Derivative[1][Subscript[c, s]][r]) + 4*r^2*Subscript[c, s][r]*
         Derivative[2][Subscript[c, s]][r]) - 
      m0[r]^2*(5 + 5*Subscript[c, s][r]^2 + 
        8*r^2*Derivative[1][Subscript[c, s]][r]^2 + 8*r*Subscript[c, s][r]*
         (-2*Derivative[1][Subscript[c, s]][r] + 
          r*Derivative[2][Subscript[c, s]][r]))))/
   (9*r^2*(r - 2*m0[r])*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
    Subscript[\[Tau], \[CurlyEpsilon]]^2), 
 B8 -> (Subscript[c, s][r]^2*(-32*E^(\[Nu]0[r]/2)*L^3*Pi^2*
      (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^3*(-1 + Subscript[\[Tau], P])*
      Subscript[\[Tau], Q]*Subscript[\[Tau], \[CurlyEpsilon]]^2*
      (Subscript[\[Tau], Q] + Subscript[\[Tau], \[CurlyEpsilon]])*
      (3*m0[r] + 4*Pi*r^3*(p0[r] - 2*\[CurlyEpsilon]0[r]))*
      (p0[r] + \[CurlyEpsilon]0[r])^2*Subscript[c, s][r]^2 + 
     8*E^(\[Nu]0[r]/2)*L*Pi*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
      (-1 + Subscript[\[Tau], P])*Subscript[\[Tau], \[CurlyEpsilon]]*
      (Subscript[\[Tau], Q] + Subscript[\[Tau], \[CurlyEpsilon]])*
      (p0[r] + \[CurlyEpsilon]0[r])*(9*(r - 2*m0[r]) + 
       16*L^2*Pi^2*r^3*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*p0[r]*
        Subscript[\[Tau], P]*Subscript[\[Tau], Q]*
        (p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]^2 + 
       16*L^2*Pi^2*r^3*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*
        Subscript[\[Tau], P]*Subscript[\[Tau], Q]*\[CurlyEpsilon]0[r]*
        (p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]^2 - 
       48*L^2*Pi^2*r^3*OverHat[\[Zeta]]*(3*OverHat[\[Zeta]] + 
         4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*
        (p0[r] + \[CurlyEpsilon]0[r])^2*Subscript[c, s][r]^2 - 
       64*L^2*Pi^2*r^3*OverHat[\[Eta]]*(3*OverHat[\[Zeta]] + 
         4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*
        (p0[r] + \[CurlyEpsilon]0[r])^2*Subscript[c, s][r]^2) + 
     3*(-1 + Subscript[\[Tau], P])*(Subscript[\[Tau], Q] + 
       Subscript[\[Tau], \[CurlyEpsilon]])*(9*(r - 2*m0[r]) - 
       16*L^2*Pi^2*r^3*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*
        (-1 + Subscript[\[Tau], P])*Subscript[\[Tau], \[CurlyEpsilon]]*
        (p0[r] + \[CurlyEpsilon]0[r])^2*Subscript[c, s][r]^2 + 
       16*L^2*Pi^2*r^3*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*
        Subscript[\[Tau], \[CurlyEpsilon]]^2*(p0[r] + \[CurlyEpsilon]0[r])^2*
        Subscript[c, s][r]^2) - 3*((-1 + Subscript[\[Tau], P])*
        Subscript[\[Tau], Q] + (-1 + Subscript[\[Tau], P] - 
         Subscript[\[Tau], \[CurlyEpsilon]])*Subscript[\[Tau], 
         \[CurlyEpsilon]])*(9*(r - 2*m0[r]) + 
       8*L*Pi*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
        Subscript[\[Tau], \[CurlyEpsilon]]*(p0[r] + \[CurlyEpsilon]0[r])*
        (3*E^(\[Nu]0[r]/2)*(r - 2*m0[r]) + 
         (2*L*Pi*r^3*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
           (-1 + Subscript[\[Tau], P])*(p0[r] + \[CurlyEpsilon]0[r])*
           (-3 + 24*E^(\[Nu]0[r]/2)*L*Pi*OverHat[\[Zeta]]*Subscript[\[Tau], 
              Q]*(p0[r] + \[CurlyEpsilon]0[r]) + 32*E^(\[Nu]0[r]/2)*L*Pi*
             OverHat[\[Eta]]*Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[
               r]))*Subscript[c, s][r]^2)/3)) - 64*E^(\[Nu]0[r]/2)*L^3*Pi^2*r*
      (r - 2*m0[r])*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^3*
      (-1 + Subscript[\[Tau], P])*Subscript[\[Tau], Q]*
      Subscript[\[Tau], \[CurlyEpsilon]]^2*(Subscript[\[Tau], Q] + 
       Subscript[\[Tau], \[CurlyEpsilon]])*(p0[r] + \[CurlyEpsilon]0[r])^2*
      Subscript[c, s][r]*Derivative[1][Subscript[c, s]][r] - 
     32*E^(\[Nu]0[r]/2)*L^3*Pi^2*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^3*
      (-1 + Subscript[\[Tau], P])*Subscript[\[Tau], Q]*
      Subscript[\[Tau], \[CurlyEpsilon]]^2*(Subscript[\[Tau], Q] + 
       Subscript[\[Tau], \[CurlyEpsilon]])*(p0[r] + \[CurlyEpsilon]0[r])^2*
      (m0[r]*(1 + Subscript[c, s][r]^2 - 4*r*Subscript[c, s][r]*
          Derivative[1][Subscript[c, s]][r]) + 
       2*r^2*(2*Pi*r*p0[r]*(1 + 2*Subscript[c, s][r]^2) + 
         Subscript[c, s][r]*(2*Pi*r*\[CurlyEpsilon]0[r]*Subscript[c, s][r] + 
           Derivative[1][Subscript[c, s]][r])))))/
   (9*r*Subscript[\[Tau], \[CurlyEpsilon]]^2), 
 B9 -> (-32*E^(\[Nu]0[r]/2)*L^3*Pi^2*(r - 2*m0[r])*
    (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^3*(-1 + Subscript[\[Tau], P])*
    Subscript[\[Tau], Q]*(Subscript[\[Tau], Q] + Subscript[\[Tau], 
      \[CurlyEpsilon]])*(p0[r] + \[CurlyEpsilon]0[r])^2*Subscript[c, s][r]^4)/
   9, B10 -> (L*(-128*L^3*Pi^3*r^3*(r - 2*m0[r])*
      (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^4*(-1 + Subscript[\[Tau], P])*
      Subscript[\[Tau], P]*Subscript[\[Tau], Q]*Subscript[\[Tau], 
       \[CurlyEpsilon]]*(Subscript[\[Tau], Q] + Subscript[\[Tau], 
        \[CurlyEpsilon]])*(p0[r] + \[CurlyEpsilon]0[r])^3*
      Subscript[c, s][r]^4 + 128*L^3*Pi^3*r^3*
      (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^4*(m0[r] + 4*Pi*r^3*p0[r])*
      (-1 + Subscript[\[Tau], P])*Subscript[\[Tau], P]*Subscript[\[Tau], Q]*
      Subscript[\[Tau], \[CurlyEpsilon]]*(Subscript[\[Tau], Q] + 
       Subscript[\[Tau], \[CurlyEpsilon]])*(p0[r] + \[CurlyEpsilon]0[r])^3*
      Subscript[c, s][r]^2*(1 + Subscript[c, s][r]^2) + 
     8*L*Pi*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*
      (m0[r] + 4*Pi*r^3*p0[r])*(-1 + Subscript[\[Tau], P])*
      Subscript[\[Tau], \[CurlyEpsilon]]*(Subscript[\[Tau], Q] + 
       Subscript[\[Tau], \[CurlyEpsilon]])*(p0[r] + \[CurlyEpsilon]0[r])*
      (1 + Subscript[c, s][r]^2)*(9*(r - 2*m0[r]) + 16*L^2*Pi^2*r^3*
        (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*p0[r]*Subscript[\[Tau], P]*
        Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])*
        Subscript[c, s][r]^2 + 16*L^2*Pi^2*r^3*
        (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*Subscript[\[Tau], P]*
        Subscript[\[Tau], Q]*\[CurlyEpsilon]0[r]*
        (p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]^2 - 
       48*L^2*Pi^2*r^3*OverHat[\[Zeta]]*(3*OverHat[\[Zeta]] + 
         4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*
        (p0[r] + \[CurlyEpsilon]0[r])^2*Subscript[c, s][r]^2 - 
       64*L^2*Pi^2*r^3*OverHat[\[Eta]]*(3*OverHat[\[Zeta]] + 
         4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*
        (p0[r] + \[CurlyEpsilon]0[r])^2*Subscript[c, s][r]^2) - 
     256*L^3*Pi^3*r^4*(r - 2*m0[r])*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^
       4*(-1 + Subscript[\[Tau], P])*Subscript[\[Tau], P]*
      Subscript[\[Tau], Q]*Subscript[\[Tau], \[CurlyEpsilon]]*
      (Subscript[\[Tau], Q] + Subscript[\[Tau], \[CurlyEpsilon]])*
      (p0[r] + \[CurlyEpsilon]0[r])^3*Subscript[c, s][r]^3*
      Derivative[1][Subscript[c, s]][r] - 
     8*L*Pi*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*
      (-1 + Subscript[\[Tau], P])*Subscript[\[Tau], \[CurlyEpsilon]]*
      (Subscript[\[Tau], Q] + Subscript[\[Tau], \[CurlyEpsilon]])*
      (p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]^2*
      (9*(r - 2*m0[r])^2 + 16*L^2*Pi^2*r^3*(3*OverHat[\[Zeta]] + 
          4*OverHat[\[Eta]])^2*(m0[r] + 4*Pi*r^3*p0[r])*Subscript[\[Tau], P]*
        Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])^2 + 
       18*(r - 2*m0[r])*(-m0[r] + 4*Pi*r^3*\[CurlyEpsilon]0[r]) - 
       16*L^2*Pi^2*r^3*(r - 2*m0[r])*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^
         2*p0[r]*Subscript[\[Tau], P]*Subscript[\[Tau], Q]*
        (p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]^2 - 
       16*L^2*Pi^2*r^3*(r - 2*m0[r])*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^
         2*Subscript[\[Tau], P]*Subscript[\[Tau], Q]*\[CurlyEpsilon]0[r]*
        (p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]^2 + 
       48*L^2*Pi^2*r^3*(r - 2*m0[r])*OverHat[\[Zeta]]*(3*OverHat[\[Zeta]] + 
         4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*
        (p0[r] + \[CurlyEpsilon]0[r])^2*Subscript[c, s][r]^2 + 
       64*L^2*Pi^2*r^3*(r - 2*m0[r])*OverHat[\[Eta]]*(3*OverHat[\[Zeta]] + 
         4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*
        (p0[r] + \[CurlyEpsilon]0[r])^2*Subscript[c, s][r]^2 + 
       16*L^2*Pi^2*r^3*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*
        (m0[r] + 4*Pi*r^3*p0[r])*Subscript[\[Tau], P]*Subscript[\[Tau], Q]*
        (p0[r] + \[CurlyEpsilon]0[r])^2*Subscript[c, s][r]^2 + 
       16*L^2*Pi^2*r^3*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*p0[r]*
        (m0[r] + 4*Pi*r^3*p0[r])*Subscript[\[Tau], P]*Subscript[\[Tau], Q]*
        (p0[r] + \[CurlyEpsilon]0[r])*(1 + Subscript[c, s][r]^2) + 
       16*L^2*Pi^2*r^3*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*
        (m0[r] + 4*Pi*r^3*p0[r])*Subscript[\[Tau], P]*Subscript[\[Tau], Q]*
        \[CurlyEpsilon]0[r]*(p0[r] + \[CurlyEpsilon]0[r])*
        (1 + Subscript[c, s][r]^2) - 48*L^2*Pi^2*r^3*OverHat[\[Zeta]]*
        (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*(m0[r] + 4*Pi*r^3*p0[r])*
        Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])^2*
        (1 + Subscript[c, s][r]^2) - 64*L^2*Pi^2*r^3*OverHat[\[Eta]]*
        (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*(m0[r] + 4*Pi*r^3*p0[r])*
        Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])^2*
        (1 + Subscript[c, s][r]^2) - 32*L^2*Pi^2*r^4*(r - 2*m0[r])*
        (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*p0[r]*Subscript[\[Tau], P]*
        Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]*
        Derivative[1][Subscript[c, s]][r] - 32*L^2*Pi^2*r^4*(r - 2*m0[r])*
        (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*Subscript[\[Tau], P]*
        Subscript[\[Tau], Q]*\[CurlyEpsilon]0[r]*
        (p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]*
        Derivative[1][Subscript[c, s]][r] + 24*L^2*Pi^2*r^3*OverHat[\[Zeta]]*
        (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*
        (p0[r] + \[CurlyEpsilon]0[r])^2*
        (4*r^2*(-2*Pi*r*p0[r]*(1 + Subscript[c, s][r]^2) + 
           Subscript[c, s][r]*Derivative[1][Subscript[c, s]][r]) - 
         2*m0[r]*(1 + Subscript[c, s][r]^2 + 4*r*Subscript[c, s][r]*
            Derivative[1][Subscript[c, s]][r])) + 32*L^2*Pi^2*r^3*
        OverHat[\[Eta]]*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
        Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])^2*
        (4*r^2*(-2*Pi*r*p0[r]*(1 + Subscript[c, s][r]^2) + 
           Subscript[c, s][r]*Derivative[1][Subscript[c, s]][r]) - 
         2*m0[r]*(1 + Subscript[c, s][r]^2 + 4*r*Subscript[c, s][r]*
            Derivative[1][Subscript[c, s]][r]))) + 
     (3*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*(-1 + Subscript[\[Tau], P])*
       (Subscript[\[Tau], Q] + Subscript[\[Tau], \[CurlyEpsilon]])*
       (64*L^2*Pi^3*r^6*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*p0[r]^3*
         Subscript[\[Tau], \[CurlyEpsilon]]*Subscript[c, s][r]^4 - 
        18*m0[r]^2*(1 + Subscript[c, s][r]^2) + 4*Pi*r^4*p0[r]*
         (9 + 18*Subscript[c, s][r]^2 + 48*L^2*Pi*(3*OverHat[\[Zeta]] + 
            4*OverHat[\[Eta]])*Subscript[\[Tau], \[CurlyEpsilon]]*
           \[CurlyEpsilon]0[r]*(3*Pi*r^2*OverHat[\[Zeta]]*\[CurlyEpsilon]0[
              r] + OverHat[\[Eta]]*(2 + 4*Pi*r^2*\[CurlyEpsilon]0[r]))*
           Subscript[c, s][r]^4 + 16*L^2*Pi*r*(3*OverHat[\[Zeta]] + 
             4*OverHat[\[Eta]])^2*Subscript[\[Tau], \[CurlyEpsilon]]*
           \[CurlyEpsilon]0[r]*Subscript[c, s][r]^3*
           Derivative[1][Subscript[c, s]][r]) + 32*L^2*Pi^2*r^4*
         (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*p0[r]^2*
         Subscript[\[Tau], \[CurlyEpsilon]]*Subscript[c, s][r]^3*
         (3*r*OverHat[\[Zeta]]*(6*Pi*r*\[CurlyEpsilon]0[r]*Subscript[c, s][
              r] + Derivative[1][Subscript[c, s]][r]) + OverHat[\[Eta]]*
           (6*(1 + 4*Pi*r^2*\[CurlyEpsilon]0[r])*Subscript[c, s][r] + 
            4*r*Derivative[1][Subscript[c, s]][r])) + 
        r^2*Subscript[c, s][r]^2*(9 - 36*Pi*r^2*\[CurlyEpsilon]0[r] + 
          64*L^2*Pi^3*r^4*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*
           Subscript[\[Tau], \[CurlyEpsilon]]*\[CurlyEpsilon]0[r]^3*
           Subscript[c, s][r]^2 + 32*L^2*Pi^2*r^2*(3*OverHat[\[Zeta]] + 
            4*OverHat[\[Eta]])*Subscript[\[Tau], \[CurlyEpsilon]]*
           \[CurlyEpsilon]0[r]^2*Subscript[c, s][r]*
           (3*r*OverHat[\[Zeta]]*Derivative[1][Subscript[c, s]][r] + 
            OverHat[\[Eta]]*(6*Subscript[c, s][r] + 4*r*Derivative[1][
                 Subscript[c, s]][r]))) - 
        r*m0[r]*(-9 + (9 - 72*Pi*r^2*\[CurlyEpsilon]0[r])*Subscript[c, s][r]^
            2 + 384*L^2*Pi^2*r^2*OverHat[\[Eta]]*(3*OverHat[\[Zeta]] + 
            4*OverHat[\[Eta]])*Subscript[\[Tau], \[CurlyEpsilon]]*
           \[CurlyEpsilon]0[r]^2*Subscript[c, s][r]^4 + 64*L^2*Pi^2*r^3*
           (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*Subscript[\[Tau], 
            \[CurlyEpsilon]]*\[CurlyEpsilon]0[r]^2*Subscript[c, s][r]^3*
           Derivative[1][Subscript[c, s]][r] + 8*Pi*r^2*p0[r]*
           (9 + 18*Subscript[c, s][r]^2 + 96*L^2*Pi*OverHat[\[Eta]]*
             (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*Subscript[\[Tau], 
              \[CurlyEpsilon]]*\[CurlyEpsilon]0[r]*Subscript[c, s][r]^4 + 
            16*L^2*Pi*r*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*
             Subscript[\[Tau], \[CurlyEpsilon]]*\[CurlyEpsilon]0[r]*
             Subscript[c, s][r]^3*Derivative[1][Subscript[c, s]][r]) + 
          64*L^2*Pi^2*r^2*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*p0[r]^2*
           Subscript[\[Tau], \[CurlyEpsilon]]*Subscript[c, s][r]^3*
           (3*r*OverHat[\[Zeta]]*Derivative[1][Subscript[c, s]][r] + 
            OverHat[\[Eta]]*(6*Subscript[c, s][r] + 4*r*Derivative[1][
                 Subscript[c, s]][r])))))/E^(\[Nu]0[r]/2) - 
     (3*(9*(r - 2*m0[r]) + 8*L*Pi*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
         Subscript[\[Tau], \[CurlyEpsilon]]*(p0[r] + \[CurlyEpsilon]0[r])*
         (3*E^(\[Nu]0[r]/2)*(r - 2*m0[r]) + 
          (2*L*Pi*r^3*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
            (-1 + Subscript[\[Tau], P])*(p0[r] + \[CurlyEpsilon]0[r])*
            (-3 + 24*E^(\[Nu]0[r]/2)*L*Pi*OverHat[\[Zeta]]*Subscript[\[Tau], 
               Q]*(p0[r] + \[CurlyEpsilon]0[r]) + 32*E^(\[Nu]0[r]/2)*L*Pi*
              OverHat[\[Eta]]*Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[
                r]))*Subscript[c, s][r]^2)/3))*
       (m0[r]*(12*r*OverHat[\[Zeta]]*Subscript[\[Tau], \[CurlyEpsilon]]*
           Subscript[c, s][r]*Derivative[1][Subscript[c, s]][r] + 
          8*OverHat[\[Eta]]*Subscript[\[Tau], \[CurlyEpsilon]]*
           Subscript[c, s][r]*(3*Subscript[c, s][r] + 
            2*r*Derivative[1][Subscript[c, s]][r]) - 3*OverHat[\[Zeta]]*
           Subscript[\[Tau], Q]*(1 + Subscript[c, s][r]^2 - 
            Subscript[\[Tau], P]*(1 + Subscript[c, s][r]^2) + 
            Subscript[\[Tau], \[CurlyEpsilon]]*(1 + Subscript[c, s][r]^2 - 
              4*r*Subscript[c, s][r]*Derivative[1][Subscript[c, s]][r])) - 
          4*OverHat[\[Eta]]*Subscript[\[Tau], Q]*(1 + Subscript[c, s][r]^2 - 
            Subscript[\[Tau], P]*(1 + Subscript[c, s][r]^2) + 
            Subscript[\[Tau], \[CurlyEpsilon]]*(1 + Subscript[c, s][r]^2 - 
              4*r*Subscript[c, s][r]*Derivative[1][Subscript[c, s]][r]))) + 
        r*(3*OverHat[\[Zeta]]*(4*Pi*r^2*p0[r]*(-(Subscript[\[Tau], 
                 \[CurlyEpsilon]]*Subscript[c, s][r]^2) + Subscript[\[Tau], 
                Q]*(-1 + Subscript[\[Tau], P] + Subscript[\[Tau], 
                 \[CurlyEpsilon]] - 2*Subscript[c, s][r]^2 + 
                2*Subscript[\[Tau], P]*Subscript[c, s][r]^2 - 
                2*Subscript[\[Tau], \[CurlyEpsilon]]*Subscript[c, s][r]^2)) - 
            2*r*Subscript[\[Tau], \[CurlyEpsilon]]*Subscript[c, s][r]*
             (2*Pi*r*\[CurlyEpsilon]0[r]*Subscript[c, s][r] + 
              Derivative[1][Subscript[c, s]][r]) + Subscript[\[Tau], Q]*
             (-((-1 + Subscript[\[Tau], P])*(-1 + 4*Pi*r^2*\[CurlyEpsilon]0[
                   r])*Subscript[c, s][r]^2) + Subscript[\[Tau], 
                \[CurlyEpsilon]]*(1 - 4*Pi*r^2*\[CurlyEpsilon]0[r]*
                 Subscript[c, s][r]^2 - 2*r*Subscript[c, s][r]*
                 Derivative[1][Subscript[c, s]][r]))) + 4*OverHat[\[Eta]]*
           (4*Pi*r^2*p0[r]*(-(Subscript[\[Tau], \[CurlyEpsilon]]*
                Subscript[c, s][r]^2) + Subscript[\[Tau], Q]*(-1 + 
                Subscript[\[Tau], P] + Subscript[\[Tau], \[CurlyEpsilon]] - 
                2*Subscript[c, s][r]^2 + 2*Subscript[\[Tau], P]*
                 Subscript[c, s][r]^2 - 2*Subscript[\[Tau], \[CurlyEpsilon]]*
                 Subscript[c, s][r]^2)) - Subscript[\[Tau], \[CurlyEpsilon]]*
             Subscript[c, s][r]*((3 + 4*Pi*r^2*\[CurlyEpsilon]0[r])*
               Subscript[c, s][r] + 2*r*Derivative[1][Subscript[c, s]][r]) + 
            Subscript[\[Tau], Q]*(-((-1 + Subscript[\[Tau], P])*
                (-1 + 4*Pi*r^2*\[CurlyEpsilon]0[r])*Subscript[c, s][r]^2) + 
              Subscript[\[Tau], \[CurlyEpsilon]]*(1 - 4*Pi*r^2*
                 \[CurlyEpsilon]0[r]*Subscript[c, s][r]^2 - 
                2*r*Subscript[c, s][r]*Derivative[1][Subscript[c, s]][
                  r]))))))/E^(\[Nu]0[r]/2)))/(27*r^2*(r - 2*m0[r])*
    Subscript[\[Tau], \[CurlyEpsilon]]), 
 B11 -> (L*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*Subscript[c, s][r]^2*
    (-128*L^3*Pi^3*r^3*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^3*
      (-1 + Subscript[\[Tau], P])*Subscript[\[Tau], P]*Subscript[\[Tau], Q]*
      Subscript[\[Tau], \[CurlyEpsilon]]*(Subscript[\[Tau], Q] + 
       Subscript[\[Tau], \[CurlyEpsilon]])*(p0[r] + \[CurlyEpsilon]0[r])^3*
      Subscript[c, s][r]^2 + 8*L*Pi*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
      (-1 + Subscript[\[Tau], P])*Subscript[\[Tau], \[CurlyEpsilon]]*
      (Subscript[\[Tau], Q] + Subscript[\[Tau], \[CurlyEpsilon]])*
      (p0[r] + \[CurlyEpsilon]0[r])*(9*(r - 2*m0[r]) + 
       16*L^2*Pi^2*r^3*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*p0[r]*
        Subscript[\[Tau], P]*Subscript[\[Tau], Q]*
        (p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]^2 + 
       16*L^2*Pi^2*r^3*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*
        Subscript[\[Tau], P]*Subscript[\[Tau], Q]*\[CurlyEpsilon]0[r]*
        (p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]^2 - 
       48*L^2*Pi^2*r^3*OverHat[\[Zeta]]*(3*OverHat[\[Zeta]] + 
         4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*
        (p0[r] + \[CurlyEpsilon]0[r])^2*Subscript[c, s][r]^2 - 
       64*L^2*Pi^2*r^3*OverHat[\[Eta]]*(3*OverHat[\[Zeta]] + 
         4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*
        (p0[r] + \[CurlyEpsilon]0[r])^2*Subscript[c, s][r]^2) + 
     (3*(-1 + Subscript[\[Tau], P])*(Subscript[\[Tau], Q] + 
        Subscript[\[Tau], \[CurlyEpsilon]])*(-18*m0[r] + 
        r*(9 + 144*L^2*Pi^2*r^2*OverHat[\[Zeta]]^2*Subscript[\[Tau], 
            \[CurlyEpsilon]]*(p0[r] + \[CurlyEpsilon]0[r])^2*
           Subscript[c, s][r]^2 + 384*L^2*Pi^2*r^2*OverHat[\[Zeta]]*
           OverHat[\[Eta]]*Subscript[\[Tau], \[CurlyEpsilon]]*
           (p0[r] + \[CurlyEpsilon]0[r])^2*Subscript[c, s][r]^2 + 
          256*L^2*Pi^2*r^2*OverHat[\[Eta]]^2*Subscript[\[Tau], 
            \[CurlyEpsilon]]*(p0[r] + \[CurlyEpsilon]0[r])^2*
           Subscript[c, s][r]^2)))/E^(\[Nu]0[r]/2) - 
     (3*(Subscript[\[Tau], Q]*(-1 + Subscript[\[Tau], P] - 
          Subscript[\[Tau], \[CurlyEpsilon]]) - Subscript[\[Tau], 
         \[CurlyEpsilon]])*(9*(r - 2*m0[r]) + 8*L*Pi*(3*OverHat[\[Zeta]] + 
          4*OverHat[\[Eta]])*Subscript[\[Tau], \[CurlyEpsilon]]*
         (p0[r] + \[CurlyEpsilon]0[r])*(3*E^(\[Nu]0[r]/2)*(r - 2*m0[r]) + 
          (2*L*Pi*r^3*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
            (-1 + Subscript[\[Tau], P])*(p0[r] + \[CurlyEpsilon]0[r])*
            (-3 + 24*E^(\[Nu]0[r]/2)*L*Pi*OverHat[\[Zeta]]*Subscript[\[Tau], 
               Q]*(p0[r] + \[CurlyEpsilon]0[r]) + 32*E^(\[Nu]0[r]/2)*L*Pi*
              OverHat[\[Eta]]*Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[
                r]))*Subscript[c, s][r]^2)/3)))/E^(\[Nu]0[r]/2)))/
   (27*r*Subscript[\[Tau], \[CurlyEpsilon]]), 
 B12 -> (4*L^2*Pi*r*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*
    (p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]^2*
    (3*(-1 + Subscript[\[Tau], P])*(Subscript[\[Tau], Q] + 
       Subscript[\[Tau], \[CurlyEpsilon]]) + Subscript[\[Tau], Q]*
      (3 + (8*L*Pi*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
         Subscript[\[Tau], \[CurlyEpsilon]]*(p0[r] + \[CurlyEpsilon]0[r])*
         (3*E^(\[Nu]0[r]/2) + (2*L*Pi*r^3*(3*OverHat[\[Zeta]] + 
             4*OverHat[\[Eta]])*(-1 + Subscript[\[Tau], P])*
            (p0[r] + \[CurlyEpsilon]0[r])*(-3 + 24*E^(\[Nu]0[r]/2)*L*Pi*
              OverHat[\[Zeta]]*Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[
                r]) + 32*E^(\[Nu]0[r]/2)*L*Pi*OverHat[\[Eta]]*
              Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r]))*
            Subscript[c, s][r]^2)/(3*(r - 2*m0[r]))))/3)))/(9*E^\[Nu]0[r]), 
 B13 -> (-8*E^(\[Nu]0[r]/2)*L*Pi*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*
     (m0[r] + 4*Pi*r^3*p0[r])*(-1 + Subscript[\[Tau], P])*
     Subscript[\[Tau], \[CurlyEpsilon]]*(Subscript[\[Tau], Q] + 
      Subscript[\[Tau], \[CurlyEpsilon]])*(p0[r] + \[CurlyEpsilon]0[r])*
     (1 - 8*Pi*r^2*\[CurlyEpsilon]0[r])*Subscript[c, s][r]^2*
     (9*(r - 2*m0[r]) + 16*L^2*Pi^2*r^3*(3*OverHat[\[Zeta]] + 
         4*OverHat[\[Eta]])^2*p0[r]*Subscript[\[Tau], P]*Subscript[\[Tau], Q]*
       (p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]^2 + 
      16*L^2*Pi^2*r^3*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*
       Subscript[\[Tau], P]*Subscript[\[Tau], Q]*\[CurlyEpsilon]0[r]*
       (p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]^2 - 
      48*L^2*Pi^2*r^3*OverHat[\[Zeta]]*(3*OverHat[\[Zeta]] + 
        4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])^
        2*Subscript[c, s][r]^2 - 64*L^2*Pi^2*r^3*OverHat[\[Eta]]*
       (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*
       (p0[r] + \[CurlyEpsilon]0[r])^2*Subscript[c, s][r]^2) + 
    16*E^(\[Nu]0[r]/2)*L*Pi*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*
     (-1 + Subscript[\[Tau], P])*Subscript[\[Tau], \[CurlyEpsilon]]*
     (Subscript[\[Tau], Q] + Subscript[\[Tau], \[CurlyEpsilon]])*
     (p0[r] + \[CurlyEpsilon]0[r])*(-4*Pi*r^2*(m0[r] + 4*Pi*r^3*p0[r])*
       (p0[r] + \[CurlyEpsilon]0[r]) + (r - 2*m0[r])*Subscript[c, s][r]^2)*
     (9*(r - 2*m0[r]) + 16*L^2*Pi^2*r^3*(3*OverHat[\[Zeta]] + 
         4*OverHat[\[Eta]])^2*p0[r]*Subscript[\[Tau], P]*Subscript[\[Tau], Q]*
       (p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]^2 + 
      16*L^2*Pi^2*r^3*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*
       Subscript[\[Tau], P]*Subscript[\[Tau], Q]*\[CurlyEpsilon]0[r]*
       (p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]^2 - 
      48*L^2*Pi^2*r^3*OverHat[\[Zeta]]*(3*OverHat[\[Zeta]] + 
        4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])^
        2*Subscript[c, s][r]^2 - 64*L^2*Pi^2*r^3*OverHat[\[Eta]]*
       (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*
       (p0[r] + \[CurlyEpsilon]0[r])^2*Subscript[c, s][r]^2) - 
    8*E^(\[Nu]0[r]/2)*L*Pi*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*
     (m0[r] + 4*Pi*r^3*p0[r])*(-1 + Subscript[\[Tau], P])*
     Subscript[\[Tau], \[CurlyEpsilon]]*(Subscript[\[Tau], Q] + 
      Subscript[\[Tau], \[CurlyEpsilon]])*(p0[r] + \[CurlyEpsilon]0[r])*
     (1 - 8*Pi*r^2*\[CurlyEpsilon]0[r])*(1 + Subscript[c, s][r]^2)*
     (9*(r - 2*m0[r]) + 16*L^2*Pi^2*r^3*(3*OverHat[\[Zeta]] + 
         4*OverHat[\[Eta]])^2*p0[r]^2*Subscript[\[Tau], P]*
       Subscript[\[Tau], Q]*Subscript[c, s][r]^2 + 
      16*L^2*Pi^2*r^3*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*
       Subscript[\[Tau], P]*Subscript[\[Tau], Q]*\[CurlyEpsilon]0[r]^2*
       Subscript[c, s][r]^2 - 16*L^2*Pi^2*r^3*
       (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*Subscript[\[Tau], Q]*
       \[CurlyEpsilon]0[r]*(p0[r] + \[CurlyEpsilon]0[r])*
       Subscript[c, s][r]^2 - 16*L^2*Pi^2*r^3*
       (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*p0[r]*Subscript[\[Tau], Q]*
       (p0[r] + \[CurlyEpsilon]0[r] - 2*Subscript[\[Tau], P]*
         \[CurlyEpsilon]0[r])*Subscript[c, s][r]^2) + 
    128*E^(\[Nu]0[r]/2)*L^3*Pi^3*r^3*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^
      4*(-1 + Subscript[\[Tau], P])*Subscript[\[Tau], Q]*
     Subscript[\[Tau], \[CurlyEpsilon]]^2*(Subscript[\[Tau], Q] + 
      Subscript[\[Tau], \[CurlyEpsilon]])*(p0[r] + \[CurlyEpsilon]0[r])^3*
     (m0[r]*(1 + (-2 + 8*Pi*r^2*\[CurlyEpsilon]0[r])*Subscript[c, s][r]^2 + 
        8*Pi*r^2*p0[r]*(1 + 3*Subscript[c, s][r]^2)) + 
      r*(Subscript[c, s][r]^2 + 32*Pi^2*r^4*p0[r]^2*
         (1 + Subscript[c, s][r]^2) + 4*Pi*r^2*p0[r]*
         (1 + (-2 + 8*Pi*r^2*\[CurlyEpsilon]0[r])*Subscript[c, s][r]^2))) + 
    8*E^(\[Nu]0[r]/2)*L*Pi*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*
     (-1 + Subscript[\[Tau], P])*Subscript[\[Tau], \[CurlyEpsilon]]*
     (Subscript[\[Tau], Q] + Subscript[\[Tau], \[CurlyEpsilon]])*
     (p0[r] + \[CurlyEpsilon]0[r])*(1 - 8*Pi*r^2*\[CurlyEpsilon]0[r])*
     Subscript[c, s][r]^2*(9*(r - 2*m0[r])^2 + 16*L^2*Pi^2*r^3*
       (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*p0[r]*
       (m0[r] + 4*Pi*r^3*p0[r])*Subscript[\[Tau], P]*Subscript[\[Tau], Q]*
       (p0[r] + \[CurlyEpsilon]0[r]) + 16*L^2*Pi^2*r^3*
       (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*(m0[r] + 4*Pi*r^3*p0[r])*
       Subscript[\[Tau], P]*Subscript[\[Tau], Q]*\[CurlyEpsilon]0[r]*
       (p0[r] + \[CurlyEpsilon]0[r]) - 48*L^2*Pi^2*r^3*OverHat[\[Zeta]]*
       (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*(m0[r] + 4*Pi*r^3*p0[r])*
       Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])^2 - 
      64*L^2*Pi^2*r^3*OverHat[\[Eta]]*(3*OverHat[\[Zeta]] + 
        4*OverHat[\[Eta]])*(m0[r] + 4*Pi*r^3*p0[r])*Subscript[\[Tau], Q]*
       (p0[r] + \[CurlyEpsilon]0[r])^2 - 8*L^2*Pi^2*r^3*(r - 2*m0[r])*
       (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*Subscript[\[Tau], P]*
       Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])^2 + 
      8*L^2*Pi^2*r^4*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*
       (1 + 8*Pi*r^2*p0[r])*Subscript[\[Tau], P]*Subscript[\[Tau], Q]*
       (p0[r] + \[CurlyEpsilon]0[r])^2 - 18*(r - 2*m0[r])*
       (m0[r] - 4*Pi*r^3*\[CurlyEpsilon]0[r]) - 16*L^2*Pi^2*r^3*(r - 2*m0[r])*
       (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*p0[r]*Subscript[\[Tau], P]*
       Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])*
       Subscript[c, s][r]^2 + 16*L^2*Pi^2*r^3*
       (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*p0[r]*
       (m0[r] + 4*Pi*r^3*p0[r])*Subscript[\[Tau], P]*Subscript[\[Tau], Q]*
       (p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]^2 - 
      16*L^2*Pi^2*r^3*(r - 2*m0[r])*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^
        2*Subscript[\[Tau], P]*Subscript[\[Tau], Q]*\[CurlyEpsilon]0[r]*
       (p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]^2 + 
      16*L^2*Pi^2*r^3*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*
       (m0[r] + 4*Pi*r^3*p0[r])*Subscript[\[Tau], P]*Subscript[\[Tau], Q]*
       \[CurlyEpsilon]0[r]*(p0[r] + \[CurlyEpsilon]0[r])*
       Subscript[c, s][r]^2 + 48*L^2*Pi^2*r^3*(r - 2*m0[r])*OverHat[\[Zeta]]*
       (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*
       (p0[r] + \[CurlyEpsilon]0[r])^2*Subscript[c, s][r]^2 + 
      64*L^2*Pi^2*r^3*(r - 2*m0[r])*OverHat[\[Eta]]*(3*OverHat[\[Zeta]] + 
        4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])^
        2*Subscript[c, s][r]^2 - 48*L^2*Pi^2*r^3*OverHat[\[Zeta]]*
       (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*(m0[r] + 4*Pi*r^3*p0[r])*
       Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])^2*
       Subscript[c, s][r]^2 - 64*L^2*Pi^2*r^3*OverHat[\[Eta]]*
       (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*(m0[r] + 4*Pi*r^3*p0[r])*
       Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])^2*
       Subscript[c, s][r]^2 + 16*L^2*Pi^2*r^3*
       (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*(m0[r] + 4*Pi*r^3*p0[r])*
       Subscript[\[Tau], P]*Subscript[\[Tau], Q]*
       (p0[r] + \[CurlyEpsilon]0[r])^2*Subscript[c, s][r]^2 - 
      32*L^2*Pi^2*r^4*(r - 2*m0[r])*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^
        2*p0[r]*Subscript[\[Tau], P]*Subscript[\[Tau], Q]*
       (p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]*
       Derivative[1][Subscript[c, s]][r] - 32*L^2*Pi^2*r^4*(r - 2*m0[r])*
       (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*Subscript[\[Tau], P]*
       Subscript[\[Tau], Q]*\[CurlyEpsilon]0[r]*(p0[r] + \[CurlyEpsilon]0[r])*
       Subscript[c, s][r]*Derivative[1][Subscript[c, s]][r] + 
      24*L^2*Pi^2*r^3*OverHat[\[Zeta]]*(3*OverHat[\[Zeta]] + 
        4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])^
        2*(4*r^2*(-2*Pi*r*p0[r]*(1 + Subscript[c, s][r]^2) + 
          Subscript[c, s][r]*Derivative[1][Subscript[c, s]][r]) - 
        2*m0[r]*(1 + Subscript[c, s][r]^2 + 4*r*Subscript[c, s][r]*
           Derivative[1][Subscript[c, s]][r])) + 32*L^2*Pi^2*r^3*
       OverHat[\[Eta]]*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
       Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])^2*
       (4*r^2*(-2*Pi*r*p0[r]*(1 + Subscript[c, s][r]^2) + 
          Subscript[c, s][r]*Derivative[1][Subscript[c, s]][r]) - 
        2*m0[r]*(1 + Subscript[c, s][r]^2 + 4*r*Subscript[c, s][r]*
           Derivative[1][Subscript[c, s]][r]))) + 
    3*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*(-1 + Subscript[\[Tau], P])*
     (Subscript[\[Tau], Q] + Subscript[\[Tau], \[CurlyEpsilon]])*
     (128*L^2*Pi^3*r^6*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*p0[r]*
       Subscript[\[Tau], \[CurlyEpsilon]]^2*(p0[r] + \[CurlyEpsilon]0[r])^2*
       Subscript[c, s][r]^2 + 512*L^2*Pi^4*r^8*
       (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*p0[r]^2*
       Subscript[\[Tau], \[CurlyEpsilon]]^2*(p0[r] + \[CurlyEpsilon]0[r])^2*
       Subscript[c, s][r]^2 + 8*L^2*Pi^2*r^3*(r - 2*m0[r])*
       (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*p0[r]*Subscript[\[Tau], P]*
       Subscript[\[Tau], \[CurlyEpsilon]]*(p0[r] + \[CurlyEpsilon]0[r])*
       (1 - 8*Pi*r^2*\[CurlyEpsilon]0[r])*Subscript[c, s][r]^2 - 
      9*r*(r - 2*m0[r])*(1 - 8*Pi*r^2*\[CurlyEpsilon]0[r])^2*
       Subscript[c, s][r]^2 + 8*L^2*Pi^2*r^4*
       (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*p0[r]*Subscript[\[Tau], P]*
       Subscript[\[Tau], \[CurlyEpsilon]]*(p0[r] + \[CurlyEpsilon]0[r])*
       (-1 + 8*Pi*r^2*\[CurlyEpsilon]0[r])*Subscript[c, s][r]^2 + 
      64*L^2*Pi^3*r^6*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*p0[r]^2*
       Subscript[\[Tau], P]*Subscript[\[Tau], \[CurlyEpsilon]]*
       (p0[r] + \[CurlyEpsilon]0[r])*(-1 + 8*Pi*r^2*\[CurlyEpsilon]0[r])*
       Subscript[c, s][r]^2 + 16*L^2*Pi^2*r^3*m0[r]*
       (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*Subscript[\[Tau], P]*
       Subscript[\[Tau], \[CurlyEpsilon]]*\[CurlyEpsilon]0[r]*
       (p0[r] + \[CurlyEpsilon]0[r])*(-1 + 8*Pi*r^2*\[CurlyEpsilon]0[r])*
       Subscript[c, s][r]^2 + 64*L^2*Pi^3*r^6*
       (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*p0[r]*Subscript[\[Tau], P]*
       Subscript[\[Tau], \[CurlyEpsilon]]*\[CurlyEpsilon]0[r]*
       (p0[r] + \[CurlyEpsilon]0[r])*(-1 + 8*Pi*r^2*\[CurlyEpsilon]0[r])*
       Subscript[c, s][r]^2 + 8*L^2*Pi^2*r^3*
       (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*
       Subscript[\[Tau], \[CurlyEpsilon]]^2*(p0[r] + \[CurlyEpsilon]0[r])^2*
       (2*m0[r] + 8*Pi*r^2*(r - 2*m0[r])*\[CurlyEpsilon]0[r])*
       Subscript[c, s][r]^2 + 8*L^2*Pi^2*r^3*(r - 2*m0[r])*
       (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*p0[r]*Subscript[\[Tau], P]*
       Subscript[\[Tau], \[CurlyEpsilon]]*(p0[r] + \[CurlyEpsilon]0[r])*
       (1 - 8*Pi*r^2*\[CurlyEpsilon]0[r])*Subscript[c, s][r]^4 + 
      8*L^2*Pi^2*r^3*(r - 2*m0[r])*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*
       Subscript[\[Tau], P]*Subscript[\[Tau], \[CurlyEpsilon]]*
       \[CurlyEpsilon]0[r]*(p0[r] + \[CurlyEpsilon]0[r])*
       (1 - 8*Pi*r^2*\[CurlyEpsilon]0[r])*Subscript[c, s][r]^4 + 
      64*L^2*Pi^3*r^6*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*p0[r]*
       Subscript[\[Tau], P]*Subscript[\[Tau], \[CurlyEpsilon]]*
       \[CurlyEpsilon]0[r]*(p0[r] + \[CurlyEpsilon]0[r])*
       (1 - 8*Pi*r^2*\[CurlyEpsilon]0[r])*Subscript[c, s][r]^4 + 
      64*L^2*Pi^3*r^6*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*
       Subscript[\[Tau], P]*Subscript[\[Tau], \[CurlyEpsilon]]*
       \[CurlyEpsilon]0[r]^2*(p0[r] + \[CurlyEpsilon]0[r])*
       (1 - 8*Pi*r^2*\[CurlyEpsilon]0[r])*Subscript[c, s][r]^4 + 
      8*L^2*Pi^2*r^4*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*p0[r]*
       Subscript[\[Tau], P]*Subscript[\[Tau], \[CurlyEpsilon]]*
       (p0[r] + \[CurlyEpsilon]0[r])*(-1 + 8*Pi*r^2*\[CurlyEpsilon]0[r])*
       Subscript[c, s][r]^4 + 8*L^2*Pi^2*r^4*
       (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*Subscript[\[Tau], P]*
       Subscript[\[Tau], \[CurlyEpsilon]]*\[CurlyEpsilon]0[r]*
       (p0[r] + \[CurlyEpsilon]0[r])*(-1 + 8*Pi*r^2*\[CurlyEpsilon]0[r])*
       Subscript[c, s][r]^4 + 192*L^2*Pi^2*r^3*(r - 2*m0[r])*OverHat[\[Eta]]*
       (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*Subscript[\[Tau], 
        \[CurlyEpsilon]]*(p0[r] + \[CurlyEpsilon]0[r])^2*
       (-1 + 8*Pi*r^2*\[CurlyEpsilon]0[r])*Subscript[c, s][r]^4 + 
      192*L^2*Pi^3*r^6*OverHat[\[Zeta]]*(3*OverHat[\[Zeta]] + 
        4*OverHat[\[Eta]])*p0[r]*Subscript[\[Tau], \[CurlyEpsilon]]*
       (p0[r] + \[CurlyEpsilon]0[r])^2*(-1 + 8*Pi*r^2*\[CurlyEpsilon]0[r])*
       Subscript[c, s][r]^4 + 256*L^2*Pi^3*r^6*OverHat[\[Eta]]*
       (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*p0[r]*
       Subscript[\[Tau], \[CurlyEpsilon]]*(p0[r] + \[CurlyEpsilon]0[r])^2*
       (-1 + 8*Pi*r^2*\[CurlyEpsilon]0[r])*Subscript[c, s][r]^4 + 
      192*L^2*Pi^3*r^6*OverHat[\[Zeta]]*(3*OverHat[\[Zeta]] + 
        4*OverHat[\[Eta]])*Subscript[\[Tau], \[CurlyEpsilon]]*
       \[CurlyEpsilon]0[r]*(p0[r] + \[CurlyEpsilon]0[r])^2*
       (-1 + 8*Pi*r^2*\[CurlyEpsilon]0[r])*Subscript[c, s][r]^4 + 
      256*L^2*Pi^3*r^6*OverHat[\[Eta]]*(3*OverHat[\[Zeta]] + 
        4*OverHat[\[Eta]])*Subscript[\[Tau], \[CurlyEpsilon]]*
       \[CurlyEpsilon]0[r]*(p0[r] + \[CurlyEpsilon]0[r])^2*
       (-1 + 8*Pi*r^2*\[CurlyEpsilon]0[r])*Subscript[c, s][r]^4 - 
      9*(r - 2*m0[r])*(m0[r] + 32*Pi^2*r^5*p0[r]^2 - 
        2*(r + m0[r]*(-3 + 8*Pi*r^2*\[CurlyEpsilon]0[r]))*
         Subscript[c, s][r]^2 + 4*Pi*r^2*p0[r]*(r + 2*m0[r] + 
          2*r*(1 - 8*Pi*r^2*\[CurlyEpsilon]0[r])*Subscript[c, s][r]^2)) + 
      16*L^2*Pi^2*r^3*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*p0[r]*
       Subscript[\[Tau], P]*Subscript[\[Tau], \[CurlyEpsilon]]*
       (p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]^2*
       (m0[r] + 32*Pi^2*r^5*p0[r]^2 - 
        2*(r + m0[r]*(-3 + 8*Pi*r^2*\[CurlyEpsilon]0[r]))*
         Subscript[c, s][r]^2 + 4*Pi*r^2*p0[r]*(r + 2*m0[r] + 
          2*r*(1 - 8*Pi*r^2*\[CurlyEpsilon]0[r])*Subscript[c, s][r]^2)) + 
      16*L^2*Pi^2*r^3*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*
       Subscript[\[Tau], P]*Subscript[\[Tau], \[CurlyEpsilon]]*
       \[CurlyEpsilon]0[r]*(p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]^2*
       (m0[r] + 32*Pi^2*r^5*p0[r]^2 - 
        2*(r + m0[r]*(-3 + 8*Pi*r^2*\[CurlyEpsilon]0[r]))*
         Subscript[c, s][r]^2 + 4*Pi*r^2*p0[r]*(r + 2*m0[r] + 
          2*r*(1 - 8*Pi*r^2*\[CurlyEpsilon]0[r])*Subscript[c, s][r]^2)) - 
      48*L^2*Pi^2*r^3*OverHat[\[Zeta]]*(3*OverHat[\[Zeta]] + 
        4*OverHat[\[Eta]])*Subscript[\[Tau], \[CurlyEpsilon]]*
       (p0[r] + \[CurlyEpsilon]0[r])^2*Subscript[c, s][r]^2*
       (m0[r] + 32*Pi^2*r^5*p0[r]^2 - 
        2*(r + m0[r]*(-3 + 8*Pi*r^2*\[CurlyEpsilon]0[r]))*
         Subscript[c, s][r]^2 + 4*Pi*r^2*p0[r]*(r + 2*m0[r] + 
          2*r*(1 - 8*Pi*r^2*\[CurlyEpsilon]0[r])*Subscript[c, s][r]^2)) - 
      64*L^2*Pi^2*r^3*OverHat[\[Eta]]*(3*OverHat[\[Zeta]] + 
        4*OverHat[\[Eta]])*Subscript[\[Tau], \[CurlyEpsilon]]*
       (p0[r] + \[CurlyEpsilon]0[r])^2*Subscript[c, s][r]^2*
       (m0[r] + 32*Pi^2*r^5*p0[r]^2 - 
        2*(r + m0[r]*(-3 + 8*Pi*r^2*\[CurlyEpsilon]0[r]))*
         Subscript[c, s][r]^2 + 4*Pi*r^2*p0[r]*(r + 2*m0[r] + 
          2*r*(1 - 8*Pi*r^2*\[CurlyEpsilon]0[r])*Subscript[c, s][r]^2)) + 
      32*L^2*Pi^2*r^4*(r - 2*m0[r])*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^
        2*p0[r]*Subscript[\[Tau], P]*Subscript[\[Tau], \[CurlyEpsilon]]*
       (p0[r] + \[CurlyEpsilon]0[r])*(1 - 8*Pi*r^2*\[CurlyEpsilon]0[r])*
       Subscript[c, s][r]^3*Derivative[1][Subscript[c, s]][r] + 
      32*L^2*Pi^2*r^4*(r - 2*m0[r])*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^
        2*Subscript[\[Tau], P]*Subscript[\[Tau], \[CurlyEpsilon]]*
       \[CurlyEpsilon]0[r]*(p0[r] + \[CurlyEpsilon]0[r])*
       (1 - 8*Pi*r^2*\[CurlyEpsilon]0[r])*Subscript[c, s][r]^3*
       Derivative[1][Subscript[c, s]][r] - 24*L^2*Pi^2*r^3*OverHat[\[Zeta]]*
       (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*Subscript[\[Tau], 
        \[CurlyEpsilon]]*(p0[r] + \[CurlyEpsilon]0[r])^2*
       (1 - 8*Pi*r^2*\[CurlyEpsilon]0[r])*Subscript[c, s][r]^2*
       (4*r^2*(-2*Pi*r*p0[r]*(1 + Subscript[c, s][r]^2) + 
          Subscript[c, s][r]*Derivative[1][Subscript[c, s]][r]) - 
        2*m0[r]*(1 + Subscript[c, s][r]^2 + 4*r*Subscript[c, s][r]*
           Derivative[1][Subscript[c, s]][r])) - 32*L^2*Pi^2*r^3*
       OverHat[\[Eta]]*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
       Subscript[\[Tau], \[CurlyEpsilon]]*(p0[r] + \[CurlyEpsilon]0[r])^2*
       (1 - 8*Pi*r^2*\[CurlyEpsilon]0[r])*Subscript[c, s][r]^2*
       (4*r^2*(-2*Pi*r*p0[r]*(1 + Subscript[c, s][r]^2) + 
          Subscript[c, s][r]*Derivative[1][Subscript[c, s]][r]) - 
        2*m0[r]*(1 + Subscript[c, s][r]^2 + 4*r*Subscript[c, s][r]*
           Derivative[1][Subscript[c, s]][r]))) + 
    3*(9*(r - 2*m0[r]) + 8*L*Pi*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
       Subscript[\[Tau], \[CurlyEpsilon]]*(p0[r] + \[CurlyEpsilon]0[r])*
       (3*E^(\[Nu]0[r]/2)*(r - 2*m0[r]) + 
        (2*L*Pi*r^3*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
          (-1 + Subscript[\[Tau], P])*(p0[r] + \[CurlyEpsilon]0[r])*
          (-3 + 24*E^(\[Nu]0[r]/2)*L*Pi*OverHat[\[Zeta]]*Subscript[\[Tau], Q]*
            (p0[r] + \[CurlyEpsilon]0[r]) + 32*E^(\[Nu]0[r]/2)*L*Pi*
            OverHat[\[Eta]]*Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[
              r]))*Subscript[c, s][r]^2)/3))*
     (4*m0[r]*OverHat[\[Eta]]*((-1 + Subscript[\[Tau], P])*
         Subscript[\[Tau], Q]*(1 + 8*Pi*r^2*p0[r] + 
          (6 - 16*Pi*r^2*\[CurlyEpsilon]0[r])*Subscript[c, s][r]^2) + 
        Subscript[\[Tau], \[CurlyEpsilon]]*
         (8*Pi*r^2*p0[r]*(-1 + Subscript[\[Tau], P]) - 
          8*Pi*r^2*\[CurlyEpsilon]0[r] + 8*Pi*r^2*Subscript[\[Tau], P]*
           \[CurlyEpsilon]0[r] + Subscript[\[Tau], \[CurlyEpsilon]]*
           (1 - 8*Pi*r^2*\[CurlyEpsilon]0[r]) + Subscript[c, s][r]^2 + 
          5*Subscript[\[Tau], P]*Subscript[c, s][r]^2 - 
          40*Pi*r^2*\[CurlyEpsilon]0[r]*Subscript[c, s][r]^2 - 
          8*Pi*r^2*Subscript[\[Tau], P]*\[CurlyEpsilon]0[r]*
           Subscript[c, s][r]^2 + 4*r*Subscript[c, s][r]*
           Derivative[1][Subscript[c, s]][r] - 4*r*Subscript[\[Tau], P]*
           Subscript[c, s][r]*Derivative[1][Subscript[c, s]][r] - 
          32*Pi*r^3*\[CurlyEpsilon]0[r]*Subscript[c, s][r]*
           Derivative[1][Subscript[c, s]][r] + 32*Pi*r^3*Subscript[\[Tau], P]*
           \[CurlyEpsilon]0[r]*Subscript[c, s][r]*
           Derivative[1][Subscript[c, s]][r])) + 3*r*OverHat[\[Zeta]]*
       (32*Pi^2*r^4*p0[r]^2*((-1 + Subscript[\[Tau], P])*Subscript[\[Tau], 
            Q] + Subscript[\[Tau], \[CurlyEpsilon]]*
           (-1 + Subscript[\[Tau], P] + Subscript[\[Tau], 
             \[CurlyEpsilon]])) + Subscript[\[Tau], Q]*
         (Subscript[\[Tau], \[CurlyEpsilon]]*(1 - 8*Pi*r^2*\[CurlyEpsilon]0[
              r]) + (-1 + Subscript[\[Tau], P])*
           (-1 - 16*Pi*r^2*\[CurlyEpsilon]0[r] + 64*Pi^2*r^4*
             \[CurlyEpsilon]0[r]^2)*Subscript[c, s][r]^2) - 
        4*Pi*r^2*p0[r]*(Subscript[\[Tau], Q]*
           (1 + 2*Subscript[\[Tau], \[CurlyEpsilon]]*
             (-1 + 8*Pi*r^2*\[CurlyEpsilon]0[r]) + 2*Subscript[c, s][r]^2 - 
            16*Pi*r^2*\[CurlyEpsilon]0[r]*Subscript[c, s][r]^2 + 
            Subscript[\[Tau], P]*(-1 + 2*(-1 + 8*Pi*r^2*\[CurlyEpsilon]0[r])*
               Subscript[c, s][r]^2)) - 2*Subscript[\[Tau], \[CurlyEpsilon]]*
           (Subscript[\[Tau], \[CurlyEpsilon]] - (-1 + Subscript[\[Tau], P])*
             (-Subscript[c, s][r]^2 + 4*Pi*r^2*\[CurlyEpsilon]0[r]*(-1 + 
                2*Subscript[c, s][r]^2)))) + 
        2*Subscript[\[Tau], \[CurlyEpsilon]]*
         (2*Pi*r^2*Subscript[\[Tau], \[CurlyEpsilon]]*\[CurlyEpsilon]0[r] - 
          (-1 + Subscript[\[Tau], P])*Subscript[c, s][r]*
           ((1 - 2*Pi*r^2*\[CurlyEpsilon]0[r] + 16*Pi^2*r^4*\[CurlyEpsilon]0[
                 r]^2)*Subscript[c, s][r] + r*(-1 + 8*Pi*r^2*\[CurlyEpsilon]0[
                r])*Derivative[1][Subscript[c, s]][r]))) + 
      4*r*OverHat[\[Eta]]*(32*Pi^2*r^4*p0[r]^2*((-1 + Subscript[\[Tau], P])*
           Subscript[\[Tau], Q] + Subscript[\[Tau], \[CurlyEpsilon]]*
           (-1 + Subscript[\[Tau], P] + Subscript[\[Tau], 
             \[CurlyEpsilon]])) + Subscript[\[Tau], Q]*
         (Subscript[\[Tau], \[CurlyEpsilon]]*(1 - 8*Pi*r^2*\[CurlyEpsilon]0[
              r]) + (-1 + Subscript[\[Tau], P])*
           (-1 - 16*Pi*r^2*\[CurlyEpsilon]0[r] + 64*Pi^2*r^4*
             \[CurlyEpsilon]0[r]^2)*Subscript[c, s][r]^2) - 
        4*Pi*r^2*p0[r]*(Subscript[\[Tau], Q]*
           (1 + 2*Subscript[\[Tau], \[CurlyEpsilon]]*
             (-1 + 8*Pi*r^2*\[CurlyEpsilon]0[r]) + 2*Subscript[c, s][r]^2 - 
            16*Pi*r^2*\[CurlyEpsilon]0[r]*Subscript[c, s][r]^2 + 
            Subscript[\[Tau], P]*(-1 + 2*(-1 + 8*Pi*r^2*\[CurlyEpsilon]0[r])*
               Subscript[c, s][r]^2)) - 2*Subscript[\[Tau], \[CurlyEpsilon]]*
           (Subscript[\[Tau], \[CurlyEpsilon]] - (-1 + Subscript[\[Tau], P])*
             (-Subscript[c, s][r]^2 + 4*Pi*r^2*\[CurlyEpsilon]0[r]*(-1 + 
                2*Subscript[c, s][r]^2)))) + 
        Subscript[\[Tau], \[CurlyEpsilon]]*
         (4*Pi*r^2*Subscript[\[Tau], \[CurlyEpsilon]]*\[CurlyEpsilon]0[r] - 
          Subscript[c, s][r]*((1 - 20*Pi*r^2*\[CurlyEpsilon]0[r] - 
              32*Pi^2*r^4*\[CurlyEpsilon]0[r]^2 + Subscript[\[Tau], P]*(2 - 
                4*Pi*r^2*\[CurlyEpsilon]0[r] + 32*Pi^2*r^4*\[CurlyEpsilon]0[
                   r]^2))*Subscript[c, s][r] + 
            2*r*(-1 + Subscript[\[Tau], P])*(-1 + 8*Pi*r^2*\[CurlyEpsilon]0[
                r])*Derivative[1][Subscript[c, s]][r]))) + 
      3*m0[r]*OverHat[\[Zeta]]*((-1 + Subscript[\[Tau], P])*
         Subscript[\[Tau], Q]*(1 + 8*Pi*r^2*p0[r] + 
          (6 - 16*Pi*r^2*\[CurlyEpsilon]0[r])*Subscript[c, s][r]^2) + 
        Subscript[\[Tau], \[CurlyEpsilon]]*
         (8*Pi*r^2*p0[r]*(-1 + Subscript[\[Tau], P]) + 
          Subscript[\[Tau], \[CurlyEpsilon]]*(1 - 8*Pi*r^2*\[CurlyEpsilon]0[
              r]) + (-1 + Subscript[\[Tau], P])*(Subscript[c, s][r]*
             (5*Subscript[c, s][r] - 4*r*Derivative[1][Subscript[c, s]][r]) + 
            8*Pi*r^2*\[CurlyEpsilon]0[r]*(1 - Subscript[c, s][r]^2 + 
              4*r*Subscript[c, s][r]*Derivative[1][Subscript[c, s]][r]))))))/
   (72*Pi*r^4*(r - 2*m0[r])*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
    Subscript[\[Tau], \[CurlyEpsilon]]^2), 
 B14 -> (-256*E^(\[Nu]0[r]/2)*L^3*Pi^3*r^4*
     (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^4*(1 + 8*Pi*r^2*p0[r])*
     (-1 + Subscript[\[Tau], P])*Subscript[\[Tau], Q]*
     Subscript[\[Tau], \[CurlyEpsilon]]^2*(Subscript[\[Tau], Q] + 
      Subscript[\[Tau], \[CurlyEpsilon]])*(p0[r] + \[CurlyEpsilon]0[r])^3*
     Subscript[c, s][r]^2 + 16*E^(\[Nu]0[r]/2)*L*Pi*r*
     (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*(1 - Subscript[\[Tau], P])*
     Subscript[\[Tau], \[CurlyEpsilon]]*(Subscript[\[Tau], Q] + 
      Subscript[\[Tau], \[CurlyEpsilon]])*(p0[r] + \[CurlyEpsilon]0[r])*
     (1 - 8*Pi*r^2*\[CurlyEpsilon]0[r])*Subscript[c, s][r]^2*
     (9*(r - 2*m0[r]) + 16*L^2*Pi^2*r^3*(3*OverHat[\[Zeta]] + 
         4*OverHat[\[Eta]])^2*p0[r]*Subscript[\[Tau], P]*Subscript[\[Tau], Q]*
       (p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]^2 + 
      16*L^2*Pi^2*r^3*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*
       Subscript[\[Tau], P]*Subscript[\[Tau], Q]*\[CurlyEpsilon]0[r]*
       (p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]^2 - 
      48*L^2*Pi^2*r^3*OverHat[\[Zeta]]*(3*OverHat[\[Zeta]] + 
        4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])^
        2*Subscript[c, s][r]^2 - 64*L^2*Pi^2*r^3*OverHat[\[Eta]]*
       (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*
       (p0[r] + \[CurlyEpsilon]0[r])^2*Subscript[c, s][r]^2) + 
    16*E^(\[Nu]0[r]/2)*L*Pi*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*
     (1 - Subscript[\[Tau], P])*Subscript[\[Tau], \[CurlyEpsilon]]*
     (Subscript[\[Tau], Q] + Subscript[\[Tau], \[CurlyEpsilon]])*
     (3*m0[r] + 4*Pi*r^3*(p0[r] - 2*\[CurlyEpsilon]0[r]))*
     (p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]^2*
     (9*r - 18*m0[r] - 256*L^2*Pi^2*r^3*OverHat[\[Eta]]^2*p0[r]^2*
       Subscript[\[Tau], Q]*Subscript[c, s][r]^2 + 256*L^2*Pi^2*r^3*
       OverHat[\[Eta]]^2*p0[r]^2*Subscript[\[Tau], P]*Subscript[\[Tau], Q]*
       Subscript[c, s][r]^2 - 512*L^2*Pi^2*r^3*OverHat[\[Eta]]^2*p0[r]*
       Subscript[\[Tau], Q]*\[CurlyEpsilon]0[r]*Subscript[c, s][r]^2 + 
      512*L^2*Pi^2*r^3*OverHat[\[Eta]]^2*p0[r]*Subscript[\[Tau], P]*
       Subscript[\[Tau], Q]*\[CurlyEpsilon]0[r]*Subscript[c, s][r]^2 - 
      256*L^2*Pi^2*r^3*OverHat[\[Eta]]^2*Subscript[\[Tau], Q]*
       \[CurlyEpsilon]0[r]^2*Subscript[c, s][r]^2 + 
      256*L^2*Pi^2*r^3*OverHat[\[Eta]]^2*Subscript[\[Tau], P]*
       Subscript[\[Tau], Q]*\[CurlyEpsilon]0[r]^2*Subscript[c, s][r]^2 + 
      144*L^2*Pi^2*r^3*OverHat[\[Zeta]]^2*(-1 + Subscript[\[Tau], P])*
       Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])^2*
       Subscript[c, s][r]^2 + 384*L^2*Pi^2*r^3*OverHat[\[Zeta]]*
       OverHat[\[Eta]]*(-1 + Subscript[\[Tau], P])*Subscript[\[Tau], Q]*
       (p0[r] + \[CurlyEpsilon]0[r])^2*Subscript[c, s][r]^2) - 
    16*E^(\[Nu]0[r]/2)*L*Pi*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*
     (1 - Subscript[\[Tau], P])*Subscript[\[Tau], \[CurlyEpsilon]]*
     (Subscript[\[Tau], Q] + Subscript[\[Tau], \[CurlyEpsilon]])*
     (p0[r] + \[CurlyEpsilon]0[r])*(9*r - 18*m0[r] - 
      256*L^2*Pi^2*r^3*OverHat[\[Eta]]^2*p0[r]^2*Subscript[\[Tau], Q]*
       Subscript[c, s][r]^2 + 256*L^2*Pi^2*r^3*OverHat[\[Eta]]^2*p0[r]^2*
       Subscript[\[Tau], P]*Subscript[\[Tau], Q]*Subscript[c, s][r]^2 - 
      512*L^2*Pi^2*r^3*OverHat[\[Eta]]^2*p0[r]*Subscript[\[Tau], Q]*
       \[CurlyEpsilon]0[r]*Subscript[c, s][r]^2 + 512*L^2*Pi^2*r^3*
       OverHat[\[Eta]]^2*p0[r]*Subscript[\[Tau], P]*Subscript[\[Tau], Q]*
       \[CurlyEpsilon]0[r]*Subscript[c, s][r]^2 - 256*L^2*Pi^2*r^3*
       OverHat[\[Eta]]^2*Subscript[\[Tau], Q]*\[CurlyEpsilon]0[r]^2*
       Subscript[c, s][r]^2 + 256*L^2*Pi^2*r^3*OverHat[\[Eta]]^2*
       Subscript[\[Tau], P]*Subscript[\[Tau], Q]*\[CurlyEpsilon]0[r]^2*
       Subscript[c, s][r]^2 + 144*L^2*Pi^2*r^3*OverHat[\[Zeta]]^2*
       (-1 + Subscript[\[Tau], P])*Subscript[\[Tau], Q]*
       (p0[r] + \[CurlyEpsilon]0[r])^2*Subscript[c, s][r]^2 + 
      384*L^2*Pi^2*r^3*OverHat[\[Zeta]]*OverHat[\[Eta]]*
       (-1 + Subscript[\[Tau], P])*Subscript[\[Tau], Q]*
       (p0[r] + \[CurlyEpsilon]0[r])^2*Subscript[c, s][r]^2)*
     (r*Subscript[c, s][r]^2 - 4*Pi*r^3*p0[r]*(1 + Subscript[c, s][r]^2) - 
      m0[r]*(1 + 3*Subscript[c, s][r]^2)) - 
    3*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*(1 - Subscript[\[Tau], P])*
     (Subscript[\[Tau], Q] + Subscript[\[Tau], \[CurlyEpsilon]])*
     (32*L^2*Pi^2*r^3*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*
       (m0[r] + 4*Pi*r^3*p0[r])*Subscript[\[Tau], \[CurlyEpsilon]]^2*
       (p0[r] + \[CurlyEpsilon]0[r])^2*Subscript[c, s][r]^2 - 
      3*(r - 2*m0[r])*(6*m0[r] - 6*(-r - 6*m0[r] + 24*Pi*r^3*
           \[CurlyEpsilon]0[r])*Subscript[c, s][r]^2 + 
        8*Pi*r^3*p0[r]*(3 + 6*Subscript[c, s][r]^2)) + 
      32*L^2*Pi^2*r^3*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
       Subscript[\[Tau], \[CurlyEpsilon]]*(p0[r] + \[CurlyEpsilon]0[r])^2*
       Subscript[c, s][r]^3*(6*r^2*OverHat[\[Zeta]]*
         (-1 + Subscript[\[Tau], P])*(4*Pi*r*p0[r]*Subscript[c, s][r] - 
          6*Pi*r*\[CurlyEpsilon]0[r]*Subscript[c, s][r] + 
          Derivative[1][Subscript[c, s]][r]) + 3*m0[r]*OverHat[\[Zeta]]*
         (-1 + Subscript[\[Tau], P])*(5*Subscript[c, s][r] - 
          4*r*Derivative[1][Subscript[c, s]][r]) + 4*m0[r]*OverHat[\[Eta]]*
         ((1 + 5*Subscript[\[Tau], P])*Subscript[c, s][r] - 
          4*r*(-1 + Subscript[\[Tau], P])*Derivative[1][Subscript[c, s]][
            r]) + 4*r*OverHat[\[Eta]]*
         ((-3 + 8*Pi*r^2*p0[r]*(-1 + Subscript[\[Tau], P]) - 
            12*Pi*r^2*(-1 + Subscript[\[Tau], P])*\[CurlyEpsilon]0[r])*
           Subscript[c, s][r] + 2*r*(-1 + Subscript[\[Tau], P])*
           Derivative[1][Subscript[c, s]][r]))) - 16*E^(\[Nu]0[r]/2)*L*Pi*
     (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*(1 - Subscript[\[Tau], P])*
     Subscript[\[Tau], \[CurlyEpsilon]]*(Subscript[\[Tau], Q] + 
      Subscript[\[Tau], \[CurlyEpsilon]])*(p0[r] + \[CurlyEpsilon]0[r])*
     Subscript[c, s][r]^2*(9*(r - 2*m0[r])^2 + 16*L^2*Pi^2*r^3*
       (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*p0[r]*
       (m0[r] + 4*Pi*r^3*p0[r])*Subscript[\[Tau], P]*Subscript[\[Tau], Q]*
       (p0[r] + \[CurlyEpsilon]0[r]) + 16*L^2*Pi^2*r^3*
       (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*(m0[r] + 4*Pi*r^3*p0[r])*
       Subscript[\[Tau], P]*Subscript[\[Tau], Q]*\[CurlyEpsilon]0[r]*
       (p0[r] + \[CurlyEpsilon]0[r]) - 48*L^2*Pi^2*r^3*OverHat[\[Zeta]]*
       (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*(m0[r] + 4*Pi*r^3*p0[r])*
       Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])^2 - 
      64*L^2*Pi^2*r^3*OverHat[\[Eta]]*(3*OverHat[\[Zeta]] + 
        4*OverHat[\[Eta]])*(m0[r] + 4*Pi*r^3*p0[r])*Subscript[\[Tau], Q]*
       (p0[r] + \[CurlyEpsilon]0[r])^2 - 8*L^2*Pi^2*r^3*(r - 2*m0[r])*
       (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*Subscript[\[Tau], P]*
       Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])^2 + 
      8*L^2*Pi^2*r^4*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*
       (1 + 8*Pi*r^2*p0[r])*Subscript[\[Tau], P]*Subscript[\[Tau], Q]*
       (p0[r] + \[CurlyEpsilon]0[r])^2 - 18*(r - 2*m0[r])*
       (m0[r] - 4*Pi*r^3*\[CurlyEpsilon]0[r]) - 16*L^2*Pi^2*r^3*(r - 2*m0[r])*
       (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*p0[r]*Subscript[\[Tau], P]*
       Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])*
       Subscript[c, s][r]^2 + 16*L^2*Pi^2*r^3*
       (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*p0[r]*
       (m0[r] + 4*Pi*r^3*p0[r])*Subscript[\[Tau], P]*Subscript[\[Tau], Q]*
       (p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]^2 - 
      16*L^2*Pi^2*r^3*(r - 2*m0[r])*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^
        2*Subscript[\[Tau], P]*Subscript[\[Tau], Q]*\[CurlyEpsilon]0[r]*
       (p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]^2 + 
      16*L^2*Pi^2*r^3*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*
       (m0[r] + 4*Pi*r^3*p0[r])*Subscript[\[Tau], P]*Subscript[\[Tau], Q]*
       \[CurlyEpsilon]0[r]*(p0[r] + \[CurlyEpsilon]0[r])*
       Subscript[c, s][r]^2 + 48*L^2*Pi^2*r^3*(r - 2*m0[r])*OverHat[\[Zeta]]*
       (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*
       (p0[r] + \[CurlyEpsilon]0[r])^2*Subscript[c, s][r]^2 + 
      64*L^2*Pi^2*r^3*(r - 2*m0[r])*OverHat[\[Eta]]*(3*OverHat[\[Zeta]] + 
        4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])^
        2*Subscript[c, s][r]^2 - 48*L^2*Pi^2*r^3*OverHat[\[Zeta]]*
       (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*(m0[r] + 4*Pi*r^3*p0[r])*
       Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])^2*
       Subscript[c, s][r]^2 - 64*L^2*Pi^2*r^3*OverHat[\[Eta]]*
       (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*(m0[r] + 4*Pi*r^3*p0[r])*
       Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])^2*
       Subscript[c, s][r]^2 + 16*L^2*Pi^2*r^3*
       (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*(m0[r] + 4*Pi*r^3*p0[r])*
       Subscript[\[Tau], P]*Subscript[\[Tau], Q]*
       (p0[r] + \[CurlyEpsilon]0[r])^2*Subscript[c, s][r]^2 - 
      32*L^2*Pi^2*r^4*(r - 2*m0[r])*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^
        2*p0[r]*Subscript[\[Tau], P]*Subscript[\[Tau], Q]*
       (p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]*
       Derivative[1][Subscript[c, s]][r] - 32*L^2*Pi^2*r^4*(r - 2*m0[r])*
       (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*Subscript[\[Tau], P]*
       Subscript[\[Tau], Q]*\[CurlyEpsilon]0[r]*(p0[r] + \[CurlyEpsilon]0[r])*
       Subscript[c, s][r]*Derivative[1][Subscript[c, s]][r] + 
      24*L^2*Pi^2*r^3*OverHat[\[Zeta]]*(3*OverHat[\[Zeta]] + 
        4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])^
        2*(4*r^2*(-2*Pi*r*p0[r]*(1 + Subscript[c, s][r]^2) + 
          Subscript[c, s][r]*Derivative[1][Subscript[c, s]][r]) - 
        2*m0[r]*(1 + Subscript[c, s][r]^2 + 4*r*Subscript[c, s][r]*
           Derivative[1][Subscript[c, s]][r])) + 32*L^2*Pi^2*r^3*
       OverHat[\[Eta]]*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
       Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])^2*
       (4*r^2*(-2*Pi*r*p0[r]*(1 + Subscript[c, s][r]^2) + 
          Subscript[c, s][r]*Derivative[1][Subscript[c, s]][r]) - 
        2*m0[r]*(1 + Subscript[c, s][r]^2 + 4*r*Subscript[c, s][r]*
           Derivative[1][Subscript[c, s]][r]))) + 
    6*(9*(r - 2*m0[r]) + 8*L*Pi*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
       Subscript[\[Tau], \[CurlyEpsilon]]*(p0[r] + \[CurlyEpsilon]0[r])*
       (3*E^(\[Nu]0[r]/2)*(r - 2*m0[r]) + 
        (2*L*Pi*r^3*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
          (-1 + Subscript[\[Tau], P])*(p0[r] + \[CurlyEpsilon]0[r])*
          (-3 + 24*E^(\[Nu]0[r]/2)*L*Pi*OverHat[\[Zeta]]*Subscript[\[Tau], Q]*
            (p0[r] + \[CurlyEpsilon]0[r]) + 32*E^(\[Nu]0[r]/2)*L*Pi*
            OverHat[\[Eta]]*Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[
              r]))*Subscript[c, s][r]^2)/3))*
     (3*r*OverHat[\[Zeta]]*(Subscript[\[Tau], Q]*
         (Subscript[\[Tau], \[CurlyEpsilon]] - (-1 + Subscript[\[Tau], P])*
           (-1 + 24*Pi*r^2*\[CurlyEpsilon]0[r])*Subscript[c, s][r]^2) + 
        4*Pi*r^2*p0[r]*(Subscript[\[Tau], \[CurlyEpsilon]]*
           (Subscript[\[Tau], \[CurlyEpsilon]] + 
            2*(-1 + Subscript[\[Tau], P])*Subscript[c, s][r]^2) + 
          Subscript[\[Tau], Q]*(-1 + 2*Subscript[\[Tau], \[CurlyEpsilon]] - 
            2*Subscript[c, s][r]^2 + Subscript[\[Tau], P]*
             (1 + 2*Subscript[c, s][r]^2))) - 2*r*(-1 + Subscript[\[Tau], P])*
         Subscript[\[Tau], \[CurlyEpsilon]]*Subscript[c, s][r]*
         (6*Pi*r*\[CurlyEpsilon]0[r]*Subscript[c, s][r] - 
          Derivative[1][Subscript[c, s]][r])) + 4*r*OverHat[\[Eta]]*
       (Subscript[\[Tau], Q]*(Subscript[\[Tau], \[CurlyEpsilon]] - 
          (-1 + Subscript[\[Tau], P])*(-1 + 24*Pi*r^2*\[CurlyEpsilon]0[r])*
           Subscript[c, s][r]^2) + 4*Pi*r^2*p0[r]*
         (Subscript[\[Tau], \[CurlyEpsilon]]*(Subscript[\[Tau], 
             \[CurlyEpsilon]] + 2*(-1 + Subscript[\[Tau], P])*
             Subscript[c, s][r]^2) + Subscript[\[Tau], Q]*
           (-1 + 2*Subscript[\[Tau], \[CurlyEpsilon]] - 
            2*Subscript[c, s][r]^2 + Subscript[\[Tau], P]*
             (1 + 2*Subscript[c, s][r]^2))) + 
        Subscript[\[Tau], \[CurlyEpsilon]]*Subscript[c, s][r]*
         (-3*(1 + 4*Pi*r^2*(-1 + Subscript[\[Tau], P])*\[CurlyEpsilon]0[r])*
           Subscript[c, s][r] + 2*r*(-1 + Subscript[\[Tau], P])*
           Derivative[1][Subscript[c, s]][r])) + 3*m0[r]*OverHat[\[Zeta]]*
       ((-1 + Subscript[\[Tau], P])*Subscript[\[Tau], Q]*
         (1 + 6*Subscript[c, s][r]^2) + Subscript[\[Tau], \[CurlyEpsilon]]*
         (Subscript[\[Tau], \[CurlyEpsilon]] + (-1 + Subscript[\[Tau], P])*
           Subscript[c, s][r]*(5*Subscript[c, s][r] - 
            4*r*Derivative[1][Subscript[c, s]][r]))) + 
      4*m0[r]*OverHat[\[Eta]]*((-1 + Subscript[\[Tau], P])*
         Subscript[\[Tau], Q]*(1 + 6*Subscript[c, s][r]^2) + 
        Subscript[\[Tau], \[CurlyEpsilon]]*(Subscript[\[Tau], 
           \[CurlyEpsilon]] + Subscript[c, s][r]*
           ((1 + 5*Subscript[\[Tau], P])*Subscript[c, s][r] - 
            4*r*(-1 + Subscript[\[Tau], P])*Derivative[1][Subscript[c, s]][
              r])))))/(144*Pi*r^4*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
    Subscript[\[Tau], \[CurlyEpsilon]]^2), 
 C1 -> -1/9*(128*L^2*Pi^3*r^6*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*
      p0[r]^2*Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])*
      Subscript[c, s][r]^2 - 9*(r - 2*m0[r])*
      (2*m0[r] - 2*(2*r - 5*m0[r])*Subscript[c, s][r]^2) + 
     32*L^2*Pi^2*r^3*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
      Subscript[\[Tau], Q]*\[CurlyEpsilon]0[r]*(p0[r] + \[CurlyEpsilon]0[r])*
      Subscript[c, s][r]^2*(3*m0[r]*OverHat[\[Zeta]] + 
       2*OverHat[\[Eta]]*(2*m0[r] - 6*(r - 2*m0[r])*Subscript[c, s][r]^2)) + 
     8*Pi*r^3*p0[r]*(12*L^2*Pi*OverHat[\[Zeta]]*(3*OverHat[\[Zeta]] + 
         4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*
        (p0[r] + \[CurlyEpsilon]0[r])*(m0[r] + 4*Pi*r^3*\[CurlyEpsilon]0[r])*
        Subscript[c, s][r]^2 - 9*(r - 2*m0[r])*(1 + Subscript[c, s][r]^2) + 
       8*L^2*Pi*OverHat[\[Eta]]*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
        Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])*
        Subscript[c, s][r]^2*(2*m0[r] + 8*Pi*r^3*\[CurlyEpsilon]0[r] - 
         6*(r - 2*m0[r])*Subscript[c, s][r]^2)))/
    (r^3*(r - 2*m0[r])*Subscript[c, s][r]^2), C2 -> (-2*(r - 2*m0[r]))/r^2, 
 C3 -> (8*L*Pi*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*
    (p0[r] + \[CurlyEpsilon]0[r]))/(3*E^(\[Nu]0[r]/2)), 
 C4 -> (2*E^(\[Nu]0[r]/2)*((-9*(r - 2*m0[r]))/
      (L*r*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*Subscript[\[Tau], 
        \[CurlyEpsilon]]*(p0[r] + \[CurlyEpsilon]0[r])) - 
     (16*L*Pi^2*r^2*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*p0[r]*
       Subscript[\[Tau], P]*Subscript[\[Tau], Q]*Subscript[c, s][r]^2)/
      Subscript[\[Tau], \[CurlyEpsilon]] - 
     (16*L*Pi^2*r^2*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
       Subscript[\[Tau], P]*Subscript[\[Tau], Q]*\[CurlyEpsilon]0[r]*
       Subscript[c, s][r]^2)/Subscript[\[Tau], \[CurlyEpsilon]] + 
     16*L*Pi^2*r^2*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
      Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])*
      Subscript[c, s][r]^2 + (48*L*Pi^2*r^2*OverHat[\[Zeta]]*
       Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])*
       Subscript[c, s][r]^2)/Subscript[\[Tau], \[CurlyEpsilon]] + 
     (64*L*Pi^2*r^2*OverHat[\[Eta]]*Subscript[\[Tau], Q]*
       (p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]^2)/
      Subscript[\[Tau], \[CurlyEpsilon]] + 
     (4*L*Pi*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*
       (m0[r] + m0[r]*Subscript[c, s][r]^2 + 4*Pi*r^3*p0[r]*
         (1 + Subscript[c, s][r]^2) + 2*r*(r - 2*m0[r])*Subscript[c, s][r]*
         Derivative[1][Subscript[c, s]][r]))/r))/(3*r), 
 C5 -> (8*E^(\[Nu]0[r]/2)*L*Pi*(r - 2*m0[r])*(3*OverHat[\[Zeta]] + 
     4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*Subscript[c, s][r]^2)/(3*r), 
 C6 -> (36*m0[r] + 2*r*(-9 + 144*L^2*Pi^2*r^2*OverHat[\[Zeta]]^2*
       Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])^2*
       Subscript[c, s][r]^2 + 384*L^2*Pi^2*r^2*OverHat[\[Zeta]]*
       OverHat[\[Eta]]*Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])^2*
       Subscript[c, s][r]^2 + 256*L^2*Pi^2*r^2*OverHat[\[Eta]]^2*
       Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])^2*
       Subscript[c, s][r]^2))/(9*r^2*(p0[r] + \[CurlyEpsilon]0[r])), 
 C7 -> (E^(\[Nu]0[r]/2)*((16*L*Pi^2*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
       Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])^2)/(3*r) + 
     (128*L*Pi^3*r*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*p0[r]*
       Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])^2)/3 + 
     (3*(r^(-2) - 8*Pi*\[CurlyEpsilon]0[r])*((r - 2*m0[r])/r^2 + 
        (16*L^2*Pi^2*r*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*p0[r]*
          Subscript[\[Tau], P]*Subscript[\[Tau], Q]*
          (p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]^2)/9 + 
        (16*L^2*Pi^2*r*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*
          Subscript[\[Tau], P]*Subscript[\[Tau], Q]*\[CurlyEpsilon]0[r]*
          (p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]^2)/9 - 
        (16*L^2*Pi^2*r*OverHat[\[Zeta]]*(3*OverHat[\[Zeta]] + 
           4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*
          (p0[r] + \[CurlyEpsilon]0[r])^2*Subscript[c, s][r]^2)/3 - 
        (64*L^2*Pi^2*r*OverHat[\[Eta]]*(3*OverHat[\[Zeta]] + 
           4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*
          (p0[r] + \[CurlyEpsilon]0[r])^2*Subscript[c, s][r]^2)/9))/
      (L*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*Subscript[\[Tau], 
        \[CurlyEpsilon]])))/(4*Pi*(p0[r] + \[CurlyEpsilon]0[r])), 
 C8 -> (3*E^(\[Nu]0[r]/2)*(r - 2*m0[r])*((r - 2*m0[r])/r^2 + 
     (16*L^2*Pi^2*r*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*p0[r]*
       Subscript[\[Tau], P]*Subscript[\[Tau], Q]*
       (p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]^2)/9 + 
     (16*L^2*Pi^2*r*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])^2*
       Subscript[\[Tau], P]*Subscript[\[Tau], Q]*\[CurlyEpsilon]0[r]*
       (p0[r] + \[CurlyEpsilon]0[r])*Subscript[c, s][r]^2)/9 - 
     (16*L^2*Pi^2*r*OverHat[\[Zeta]]*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
       Subscript[\[Tau], Q]*(p0[r] + \[CurlyEpsilon]0[r])^2*
       Subscript[c, s][r]^2)/3 - (64*L^2*Pi^2*r*OverHat[\[Eta]]*
       (3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*Subscript[\[Tau], Q]*
       (p0[r] + \[CurlyEpsilon]0[r])^2*Subscript[c, s][r]^2)/9))/
   (4*L*Pi*r^2*(3*OverHat[\[Zeta]] + 4*OverHat[\[Eta]])*
    Subscript[\[Tau], \[CurlyEpsilon]]*(p0[r] + \[CurlyEpsilon]0[r]))}


==> nb/BDNKEqs.m <==
{A1*\[Delta]u[t, r] + A7*\[Delta]\[CurlyEpsilon][t, r] + 
  A13*\[Delta]\[Lambda][t, r] + A2*Derivative[0, 1][\[Delta]u][t, r] + 
  A8*Derivative[0, 1][\[Delta]\[CurlyEpsilon]][t, r] + 
  A14*Derivative[0, 1][\[Delta]\[Lambda]][t, r] + 
  A3*Derivative[0, 2][\[Delta]u][t, r] + 
  A9*Derivative[0, 2][\[Delta]\[CurlyEpsilon]][t, r] + 
  A4*Derivative[1, 0][\[Delta]u][t, r] + 
  A10*Derivative[1, 0][\[Delta]\[CurlyEpsilon]][t, r] + 
  A5*Derivative[1, 1][\[Delta]u][t, r] + 
  A11*Derivative[1, 1][\[Delta]\[CurlyEpsilon]][t, r] + 
  A6*Derivative[2, 0][\[Delta]u][t, r] + 
  A12*Derivative[2, 0][\[Delta]\[CurlyEpsilon]][t, r], 
 B1*\[Delta]u[t, r] + B7*\[Delta]\[CurlyEpsilon][t, r] + 
  B13*\[Delta]\[Lambda][t, r] + B2*Derivative[0, 1][\[Delta]u][t, r] + 
  B8*Derivative[0, 1][\[Delta]\[CurlyEpsilon]][t, r] + 
  B14*Derivative[0, 1][\[Delta]\[Lambda]][t, r] + 
  B3*Derivative[0, 2][\[Delta]u][t, r] + 
  B9*Derivative[0, 2][\[Delta]\[CurlyEpsilon]][t, r] + 
  B4*Derivative[1, 0][\[Delta]u][t, r] + 
  B10*Derivative[1, 0][\[Delta]\[CurlyEpsilon]][t, r] + 
  B5*Derivative[1, 1][\[Delta]u][t, r] + 
  B11*Derivative[1, 1][\[Delta]\[CurlyEpsilon]][t, r] + 
  B6*Derivative[2, 0][\[Delta]u][t, r] + 
  B12*Derivative[2, 0][\[Delta]\[CurlyEpsilon]][t, r], 
 C1*\[Delta]u[t, r] + C4*\[Delta]\[CurlyEpsilon][t, r] + 
  C7*\[Delta]\[Lambda][t, r] + C2*Derivative[0, 1][\[Delta]u][t, r] + 
  C5*Derivative[0, 1][\[Delta]\[CurlyEpsilon]][t, r] + 
  C8*Derivative[0, 1][\[Delta]\[Lambda]][t, r] + 
  C3*Derivative[1, 0][\[Delta]u][t, r] + 
  C6*Derivative[1, 0][\[Delta]\[CurlyEpsilon]][t, r]}

